The ASAS-SN Bright Supernova Catalog -- III. 2016

This catalog summarizes information for all supernovae discovered by the All-Sky Automated Survey for SuperNovae (ASAS-SN) and all other bright ($m_{peak}\leq17$), spectroscopically confirmed supernovae discovered in 2016. We then gather the near-IR through UV magnitudes of all host galaxies and the offsets of the supernovae from the centers of their hosts from public databases. We illustrate the results using a sample that now totals 668 supernovae discovered since 2014 May 1, including the supernovae from our previous catalogs, with type distributions closely matching those of the ideal magnitude limited sample from Li et al. (2011). This is the third of a series of yearly papers on bright supernovae and their hosts from the ASAS-SN team.

==> anc/table1.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- III. 2016
Authors: T. W.-S. Holoien et al.
Table: Table 1 - ASAS-SN Supernovae
================================================================================
Byte-by-byte Description of file: table1.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
--------------------------------------------------------------------------------
   1- 11 A11    ---      SNName     Name of supernova
  13- 19 A7     ---      IAUName    IAU name of supernova
  21- 33 A13    ---      DiscDate   Discovery Date
  35- 46 A12    ---      RA         Right Ascension (1)
  48- 59 A12    ---      Dec        Declination (1)
  61- 67 F7.5   ---      Redshift   Redshift of supernova
  69- 72 F4.1   mag      DiscMag    Discovery V-band Magnitude (2)
  74- 77 F4.1   mag      PeakMag    Peak V-band Magnitude (2)
  79- 84 A6     arcsec   Offset     Offset from host nucleus (3)
  86- 92 A7     ---      Type       Type of supernova
  94- 97 A4     d        DiscAge    Age of supernova at discovery, relative to peak (4)
  99-128 A30    ---      HostName   Host galaxy name
 130-155 A26    ---      DiscAtel   Discovery ATel
 157-186 A30    ---      ClassAtel  Classification ATel
--------------------------------------------------------------------------------
Note (1):   Right ascension and declination are given in the J2000 epoch.
Note (2):   All magnitudes are V -band magnitudes from ASAS-SN.
Note (3):   Offset indicates the offset of the SN in arcseconds from the coordinates of the host nucleus, taken from NED.
Note (4):   Discovery ages are given in days relative to peak. All ages are approximate and are only listed if a clear age was given in the classification telegram.
--------------------------------------------------------------------------------
ASASSN-16aa 2016A   2016-01-02.42 08:09:14.55 +00:16:50.6 0.01738 16.8 16.4  7.99 Ia        -4 UGC 04251                      Brown et al. (2016c)       Pan et al. (2016a)          
ASASSN-16ab 2016B   2016-01-03.62 11:55:04.20 +01:43:07.2 0.00429 14.7 14.7 11.36 II        -4 CGCG 012-116                   Shappee et al. (2016b)     Piascik & Steele (2016a)    
ASASSN-16ad 2016F   2016-01-09.28 01:39:32.05 +33:49:36.3 0.01614 16.2 15.1 13.99 Ia       --- KUG 0136+335                   Dong et al. (2016b)        Rui et al. (2016a)          
ASASSN-16ah 2016J   2016-01-11.34 05:47:45.38 +53:36:32.3 0.02850 16.8 16.7  9.19 Ia        -8 Uncatalogued                   Brimacombe et al. (2016a)  Brimacombe et al. (2016a)   
ASASSN-16ai 2016I   2016-01-12.58 14:39:44.77 +23:23:42.5 0.01490 17.0 16.7  8.99 IIP      --- UGC 09450                      Brown et al. (2016d)       Xin & Zhang (2016)          
ASASSN-16aj 2016K   2016-01-14.21 04:21:48.21 -15:45:19.3 0.03075 17.0 14.1  8.95 Ia        -2 NGC 1562                       Brimacombe et al. (2016b)  Zhang (2016)                
ASASSN-16al 2016L   2016-01-15.36 15:00:27.47 -13:33:09.0 0.00930 17.0 16.5 49.94 IIP      --- UGCA 397                       Kiyota et al. (2016a)      Dimitriadis et al. (2016)   
ASASSN-16am 2016N   2016-01-15.36 04:45:21.28 +73:23:41.1 0.01502 17.4 17.1 14.33 II         2 CGCG 328-018                   Masi et al. (2016a)        Piascik & Steele (2016b)    
ASASSN-16ar 2016Z   2016-01-17.21 04:28:30.83 -17:39:23.4 0.03108 17.0 16.5  0.14 Ia         1 2MASX J04283087-1739233        Masi et al. (2016b)        Masi et al. (2016b)         
ASASSN-16at 2016X   2016-01-20.59 12:55:15.50 +00:05:59.7 0.00441 15.1 14.0 73.00 II       --- UGC 08041                      Bock et al. (2016a)        Hosseinzadeh et al. (2016a) 
ASASSN-16av 2016ac  2016-01-18.44 11:51:28.24 +22:01:33.7 0.02567 16.5 16.0  0.26 Ia        -7 NGC 3926 NED02                 Holoien et al. (2016e)     Holoien et al. (2016e)      
ASASSN-16aw 2016yr  2016-01-29.27 05:39:57.45 -40:30:57.9 0.03728 17.0 16.3 61.53 Ia        -1 ESO 306-G 016                  Kiyota et al. (2016b)      Cikota et al. (2016a)       
ASASSN-16ax 2016ag  2016-01-26.23 01:31:23.18 +60:19:13.7 0.01870 16.0 15.7  2.24 Ia        -5 2MASX J01312331+6019128        Masi et al. (2016c)        Falco et al. (2016a)        
ASASSN-16ay 2016ys  2016-01-28.41 07:12:14.35 +07:14:23.2 0.02834 16.7 16.3 14.02 Ia        -2 UGC 03738                      Koff et al. (2016a)        Cikota et al. (2016a)       
ASASSN-16az 2016za  2016-01-29.38 11:30:33.73 -42:33:31.4 0.03407 16.9 16.4  4.69 Ia         9 2MASX J11303364-4233359        Holoien et al. (2016f)     Prieto et al. (2016a)       
ASASSN-16ba 2016zb  2016-01-29.34 09:42:29.22 -16:58:26.9 0.01392 16.8 14.9 10.06 II         5 MCG -03-25-015                 Holoien et al. (2016f)     Hosseinzadeh et al. (2016b) 
ASASSN-16bb 2016zc  2016-01-31.60 14:05:57.10 +43:53:02.2 0.03375 16.6 16.2  5.78 Ia-91T    -7 SDSS J140557.36+435257.2       Kiyota et al. (2016c)      Piascik & Steele (2016c)    
ASASSN-16bc 2016zd  2016-02-02.28 12:05:25.83 -21:24:01.2 0.03194 17.0 16.4 14.48 Ia       -10 2MASX J12052488-2123572        Fernandez et al. (2016a)   Piascik & Steele (2016c)    
ASASSN-16bg 2016acx 2016-02-06.47 12:59:25.10 +27:44:25.0 0.02022 17.4 16.8  5.68 Ia        14 2MASX J12592491+2744198        Brown et al. (2016e)       Faran et al. (2016)         
ASASSN-16bl 2016adk 2016-02-08.22 11:42:26.68 -36:54:23.4 0.02955 17.3 16.8  2.28 Ia         0 2MASX J11422674-3654256        Brimacombe et al. (2016c)  Terreran et al. (2016a)     
ASASSN-16bm 2016adl 2016-02-08.21 11:51:56.24 -13:25:03.1 0.00652 17.0 16.3  8.97 II         3 GALEXASC J115155.68-132459.3   Brimacombe et al. (2016c)  Hosseinzadeh et al. (2016c) 
ASASSN-16bn 2016adn 2016-02-09.24 03:10:34.50 +04:16:10.9 0.02317 15.9 15.7 43.77 Ia        -2 2MASX J03103162+0416184        Masi et al. (2016d)        Tonry et al. (2016)         
ASASSN-16bp 2016adq 2016-02-09.61 14:06:44.37 +71:53:15.3 0.03419 16.7 16.0 11.96 Ia         8 CGCG 336-041                   Cruz et al. (2016a)        Tomasella et al. (2016a)    
ASASSN-16bq 2016aew 2016-02-12.52 14:11:26.49 +01:17:09.5 0.02040 17.3 15.4  4.38 Ia        -1 IC 0986                        Brimacombe et al. (2016d)  Terreran et al. (2016a)     
ASASSN-16br 2016aex 2016-02-12.56 15:45:30.26 -13:09:08.0 0.02852 16.8 16.5  4.40 Ia        -6 2MASX J15453055-1309057        Brimacombe et al. (2016d)  Terreran et al. (2016a)     
ASASSN-16bv 2016aix 2016-02-16.04 01:44:16.85 -41:53:37.0 0.02730 16.5 15.9  2.21 Ia-91T    -8 LCRS B014209.4-420839          Brimacombe et al. (2016e)  Taubenberger et al. (2016)  
ASASSN-16bw 2016aiy 2016-02-17.37 13:08:25.40 -41:58:50.1 0.01000 16.9 15.6 15.74 IIn      --- ESO 323-G084                   Brimacombe et al. (2016e)  Elias-Rosa et al. (2016a)   
ASASSN-16bx 2016ajk 2016-02-18.65 19:19:26.49 +52:19:41.6 0.02662 16.9 16.3 13.73 Ia         9 CGCG 280-023                   Brimacombe et al. (2016f)  Frank et al. (2016)         
ASASSN-16cc 2016aqf 2016-02-26.19 05:46:23.80 -52:05:18.5 0.00402 15.8 15.6  3.42 II        -5 NGC 2101                       Brown et al. (2016f)       Hosseinzadeh et al. (2016d) 
ASASSN-16ch 2016aqz 2016-03-01.60 13:11:58.00 +14:33:59.0 0.02644 16.9 17.1  2.70 Ia       -10 MSPM 00984                     Wiethoff et al. (2016)     Rui et al. (2016b)          
ASASSN-16ci 2016arc 2016-02-26.24 03:19:21.32 +41:29:25.6 0.01273 16.5 16.4  1.04 Ia        -6 NGC 1272                       Chornock et al. (2016)     Chornock et al. (2016)      
ASASSN-16cm 2016arq 2016-03-04.38 15:19:26.89 -00:55:29.7 0.02972 17.0 16.2  3.70 Ia        -3 2MASX J15192684-0055256        Brown et al. (2016g)       Piascik & Steele (2016d)    
ASASSN-16cn 2016arr 2016-03-04.40 14:19:20.96 -20:57:04.4 0.02713 16.8 16.7  2.47 Ia        -4 ESO 579-G018                   Monard et al. (2016a)      Prieto (2016)               
ASASSN-16cr 2016ase 2016-03-06.36 11:42:34.66 -25:54:45.1 0.01404 17.0 16.3 20.82 II       --- ESO 504-G009                   Cruz et al. (2016b)        Hosseinzadeh et al. (2016e) 
ASASSN-16cs 2016asf 2016-03-06.34 06:50:36.73 +31:06:44.6 0.01130 17.2 15.8 16.29 Ia       -12 KUG 0647+311                   Cruz et al. (2016b)        Balam & Graham (2016a)      
ASASSN-16ct 2016aud 2016-03-06.41 15:13:54.33 +04:45:25.9 0.04193 17.2 16.8  0.36 Ia        -8 SDSS J151354.30+044525.7       Fernandez et al. (2016b)   Piascik & Steele (2016e)    
ASASSN-16cu 2016aue 2016-03-06.38 18:35:56.75 -63:22:26.1 0.01113 16.9 15.8 10.44 Ia        47 IC 4723                        Fernandez et al. (2016b)   Strader et al. (2016a)      
ASASSN-16cy 2016ayf 2016-03-10.58 13:45:00.52 +61:16:48.9 0.03481 16.8 16.6  0.41 Ia        -9 CGCG 295-010                   Masi et al. (2016e)        Frank et al. (2016)         
ASASSN-16dm 2016blb 2016-03-30.29 11:37:20.64 -04:54:36.8 0.01830 16.3 16.2  8.60 IIP        0 2MASX J11372059-0454450        Kiyota et al. (2016d)      Falco et al. (2016b)        
ASASSN-16dn 2016blc 2016-03-30.19 10:48:49.32 -20:15:50.3 0.01200 16.3 14.7 11.57 Ia        -6 GALEXASC J104848.62-201544.1   Brown et al. (2016h)       Brown et al. (2016h)        
ASASSN-16dp 2016bli 2016-03-31.47 14:59:42.13 +04:05:08.1 0.03264 16.8 16.4 10.00 Ia         5 SDSS J145942.12+040518.1       Dong et al. (2016c)        Brown et al. (2016h)        
ASASSN-16dw 2016blj 2016-04-03.29 13:30:00.82 -27:58:26.0 0.03466 16.9 16.3  6.22 Ia         0 2MASX J13300119-2758297        Brimacombe et al. (2016g)  Magee et al. (2016)         
ASASSN-16dx 2016blk 2016-04-02.98 03:22:12.85 -44:05:40.7 0.02997 16.3 16.1  1.73 Ia       --- APMUKS(BJ) B032028.93-441621.0 Brimacombe et al. (2016h)  Prieto & Shappee (2016b)    
ASASSN-16ec 2016blv 2016-04-06.24 13:03:10.66 -21:59:12.6 0.02377 16.8 16.8  3.02 Ia        -2 2MASX J13031054-2159149        Bock et al. (2016b)        Prieto & Shappee (2016a)    
ASASSN-16eh 2016blz 2016-04-10.44 15:40:29.23 +00:54:36.4 0.01173 16.4 15.5  0.36 II       --- SDSS J154029.29+005437.4       Brown et al. (2016i)       TNS                         
ASASSN-16ej 2016bmc 2016-04-11.56 19:10:37.33 +37:39:17.0 0.02802 16.9 16.6  1.06 Ia        -8 UGC 11409                      Kiyota et al. (2016e)      Holoien et al. (2016g)      
ASASSN-16ek 2016bmd 2016-04-12.29 07:20:24.31 +32:51:01.2 0.01420 16.5 15.6  6.82 IIb      -18 GALEXASC J072024.60+325058.8   Cruz et al. (2016c)        Mattila et al. (2016)       
ASASSN-16el 2016bme 2016-04-13.26 08:56:39.15 +52:06:08.7 0.01352 16.4 16.2 34.71 II       --- UGC 04671                      Brown et al. (2016j)       TNS                         
ASASSN-16em 2016bmh 2016-04-14.41 13:32:14.20 +84:40:42.3 0.02340 17.0 15.8  1.58 Ia        -1 GALEXASC J133213.24+844042.7   Cruz et al. (2016d)        Cruz et al. (2016d)         
ASASSN-16eo 2016bro 2016-04-03.09 05:43:12.78 -41:31:15.7 0.03700 17.0 16.3  0.10 Ia         9 Uncatalogued                   Strader et al. (2016b)     Strader et al. (2016b)      
ASASSN-16eq 2016bsa 2016-04-22.62 22:04:35.79 +42:19:32.3 0.01431 16.4 15.7  7.02 Ia        -4 UGC 11898                      Brimacombe et al. (2016i)  Mattila et al. (2016)       
ASASSN-16es 2016cbx 2016-04-27.39 11:50:54.57 +02:18:24.8 0.02900 16.9 16.5  3.82 Ia        -1 SDSS J115054.45+021828.1       Brown et al. (2016k)       Balam & Graham (2016b)      
ASASSN-16et 2016cby 2016-04-27.27 10:20:01.72 +56:27:39.7 0.02492 17.2 16.7  0.72 Ia       --- 2MASX J10200192+5627397        Brimacombe et al. (2016j)  TNS                         
ASASSN-16eu 2016ccf 2016-04-30.21 08:44:10.98 +34:42:56.0 0.01413 17.1 16.5 33.93 IIP       -3 NGC 2649                       Holoien et al. (2016h)     Balam & Graham (2016b)      
ASASSN-16ex 2016ccj 2016-05-03.43 17:10:23.92 +26:23:47.9 0.04180 17.5 16.6  4.25 Ia-09dc  -11 SDSS J171023.63+262350.3       Kiyota et al. (2016f)      Tomasella et al. (2016b)    
ASASSN-16fa 2016cct 2016-05-12.36 11:25:35.74 +32:19:17.5 0.03433 16.9 16.5 18.16 Ia        -2 UGC 06434                      Kiyota et al. (2016g)      Balam & Graham (2016c)      
ASASSN-16fc 2016cda 2016-05-15.35 15:31:51.24 +37:24:47.9 0.02980 17.6 16.2  2.87 Ia        -3 SDSS J153151.40+372445.8       Brimacombe et al. (2016k)  Kangas et al. (2016a)       
ASASSN-16fd 2016cdb 2016-05-15.38 22:21:29.33 -22:15:46.0 0.02391 16.3 16.2  7.30 Ia         3 2MASX J22212881-2215454        Brimacombe et al. (2016k)  Prieto et al. (2016b)       
ASASSN-16fe 2016cdc 2016-05-15.35 23:01:11.44 -37:16:09.0 0.03860 17.0 17.0 15.03 Ia       -11 APMUKS(BJ) B225823.09-373218.0 Brimacombe et al. (2016k)  Prieto et al. (2016b)       
ASASSN-16ff 2016cdd 2016-05-14.15 12:31:53.64 -51:44:50.8 0.00873 16.1 16.0  1.14 Ib         5 ESO 218-G008                   Brimacombe et al. (2016l)  Hosseinzadeh et al. (2016f) 
ASASSN-16fg 2016cky 2016-05-16.31 00:05:16.12 -16:29:33.0 0.02489 16.5 16.2  2.91 Ia         3 2MASX J00051603-1629348        Monard et al. (2016b)      Prieto et al. (2016b)       
ASASSN-16fh 2016ckz 2016-05-15.42 00:02:05.60 -26:58:48.3 0.03350 16.3 16.1  2.91 Ia       --- 2MASXi J0002057-265846         Monard et al. (2016b)      Morrell & Shappee (2016a)   
ASASSN-16fj 2016cmn 2016-05-20.54 18:30:02.38 +39:57:54.3 0.01831 16.3 15.8  3.96 Ia        -5 IC 1289                        Cruz et al. (2016e)        Terndrup et al. (2016)      
ASASSN-16fl 2016cnx 2016-05-25.05 10:06:54.45 -15:43:00.7 0.02944 16.4 15.7 14.40 Ia        -2 2MASX J10065350-1543022        Nicholls et al. (2016a)    Prieto et al. (2016b)       
ASASSN-16fn 2016coa 2016-05-26.21 12:56:58.89 -15:32:10.5 0.02120 16.2 15.3  0.80 Ia        -8 Uncatalogued                   Nicholls et al. (2016b)    Falco et al. (2016c)        
ASASSN-16fo 2016cob 2016-05-26.23 13:32:35.81 -05:16:21.3 0.02961 16.8 16.1  0.58 Ia-91T    -5 2MASX J13323577-0516218        Nicholls et al. (2016b)    Nicholls et al. (2016b)     
ASASSN-16fp 2016coi 2016-05-27.55 21:59:04.14 +18:11:11.0 0.00365 15.7 13.7 33.12 Ib/c-BL  --- UGC 11868                      Holoien et al. (2016i)     Elias-Rosa et al. (2016b)   
ASASSN-16fq 2016cok 2016-05-28.30 11:20:19.09 +12:58:57.2 0.00243 16.7 16.2 69.00 IIP       -3 M66                            Bock et al. (2016c)        Zhang et al. (2016)         
ASASSN-16fs 2016cpy 2016-06-03.43 14:47:06.38 +11:35:41.9 0.02909 16.8 16.6  4.30 Ia        -3 UGC 09523                      Masi et al. (2016f)        TNS                         
ASASSN-16ft 2016cqi 2016-06-05.58 23:56:13.74 -00:32:28.4 0.02222 17.2 16.6  4.36 II        -3 CGCG 382-005                   Brimacombe et al. (2016m)  TNS                         
ASASSN-16fv 2016cqz 2016-06-06.28 18:28:10.44 -71:41:38.8 0.01197 15.6 14.8  0.85 Ia        -2 IC 4705                        Brimacombe et al. (2016n)  Prieto et al. (2016b)       
ASASSN-16fx 2016csd 2016-06-08.43 02:00:44.99 -46:16:49.0 0.03700 17.2 16.6  5.48 Ia       -11 GALEXASC J020044.56-461644.0   Brown et al. (2016l)       Morrell & Shappee (2016a)   
ASASSN-16gf 2016cvl 2016-06-05.45 14:41:46.60 +19:15:06.7 0.03061 17.5 16.7  1.46 Ia       --- CGCG 104-069                   Fausnaugh et al. (2016)    Fausnaugh et al. (2016)     
ASASSN-16gm 2016cyh 2016-06-24.31 20:03:49.23 -60:15:20.4 0.03600 16.5 16.3  9.26 Ia        -6 GALEXASC J200348.67-601528.7   Brimacombe et al. (2016o)  Morrell & Shappee (2016b)   
ASASSN-16gn 2016cyj 2016-06-26.27 12:06:57.59 +27:18:04.9 0.05598 17.3 17.0  1.24 IIn      --- SDSS J120657.56+271806.0       Koff et al. (2016b)        Fraser et al. (2016)        
ASASSN-16go 2016cyk 2016-06-27.13 13:02:44.26 -26:56:26.8 0.01605 16.4 16.2  3.81 II       --- 2MASX J13024397-2656276        Holoien et al. (2016j)     Falco et al. (2016d)        
ASASSN-16gp 2016cyl 2016-06-27.16 13:16:42.77 -55:17:59.9 0.01600 16.6 16.8  4.34 Ia        25 WKK 2066                       Brimacombe et al. (2016p)  Strader et al. (2016c)      
ASASSN-16gq 2016cym 2016-06-27.19 14:11:36.10 -30:23:53.1 0.02314 16.7 15.7 13.80 Ia         3 ESO 446-G023                   Brimacombe et al. (2016p)  Falco et al. (2016d)        
ASASSN-16gv 2016cyv 2016-07-05.58 01:46:52.11 +33:23:21.6 0.03733 17.2 16.9 15.90 Ia         2 CGCG 503-021                   Brimacombe et al. (2016q)  Piascik & Steele (2016f)    
ASASSN-16gy 2016cyx 2016-07-06.59 02:21:22.77 +16:33:54.6 0.01369 16.1 16.0  2.75 II       --- UGC 01814                      Masi et al. (2016g)        Falco et al. (2016e)        
ASASSN-16gz 2016cyz 2016-07-06.42 04:34:27.55 -21:12:55.1 0.03200 16.6 16.5  6.80 Ia         7 APMUKS(BJ) B043218.28-211910.3 Brown et al. (2016m)       Morrell & Shappee (2016b)   
ASASSN-16ha 2016cza 2016-07-07.37 01:03:30.28 -47:01:27.5 0.02253 16.3 16.2 13.74 Ia         5 FAIRALL 0673                   Brown et al. (2016m)       Morrell & Shappee (2016b)   
ASASSN-16hc 2016czc 2016-07-07.31 13:59:04.45 +33:08:20.3 0.05097 17.4 16.5  6.95 Ia-91T    -5 2MASX J13590394+3308172        Masi et al. (2016h)        Falco et al. (2016e)        
ASASSN-16hd 2016czq 2016-07-08.59 01:50:51.84 +22:33:58.8 0.02900 16.8 16.5  9.96 Ia         6 GALEXASC J015051.89+223348.8   Brown et al. (2016n)       Bersier (2016a)             
ASASSN-16hh 2016daj 2016-07-17.54 02:04:37.41 +21:35:09.8 0.03200 16.9 16.5 24.20 Ia        -2 MCG +03-06-031                 Nicolas et al. (2016a)     Bersier (2016b)             
ASASSN-16hn 2016egz 2016-07-24.32 00:04:03.85 -34:48:51.8 0.02320 16.6 16.2  0.95 II       --- GALEXASC J000403.88-344851.6   Brimacombe et al. (2016r)  TNS                         
ASASSN-16hp 2016eiy 2016-07-26.08 13:34:38.72 -23:40:53.3 0.00866 16.2 14.2  9.36 Ia       --- ESO 509-IG064                  Shappee et al. (2016c)     Reynolds et al. (2016)      
ASASSN-16hr 2016eja 2016-07-26.42 22:25:31.76 +38:59:03.5 0.02400 16.8 16.9  2.87 Ia       -11 2MASX J22253147+3859010        Brimacombe et al. (2016s)  Bersier (2016c)             
ASASSN-16hw 2016ekt 2016-07-29.34 21:53:27.96 -34:24:21.6 0.01200 14.9 14.6  0.11 Ia        -5 GALEXASC J215327.92-342420.8   Brown et al. (2016o)       Morrell & Shappee (2016b)   
ASASSN-16hy 2016enk 2016-08-03.21 15:26:29.52 +41:44:03.3 0.00780 16.5 16.3 38.62 II         1 UGC 09857                      Brimacombe et al. (2016t)  Harmanen et al. (2016)      
ASASSN-16hz 2016eqb 2016-08-01.35 23:15:45.48 -01:20:22.7 0.02531 16.8 16.0  9.31 Ia        -6 2MASX J23154564-0120135        Brimacombe et al. (2016u)  Pan et al. (2016b)          
ASASSN-16ic 2016eqw 2016-08-06.22 01:14:15.48 -16:24:56.4 0.04700 16.8 16.2  1.64 Ia       --- GALEXASC J011415.49-162456.4   Holoien et al. (2016k)     TNS                         
ASASSN-16ie 2016esh 2016-08-07.32 16:04:14.31 +16:41:24.9 0.04452 17.5 17.1  0.86 Ia       --- 2MASXi J1604144+164124         Brown et al. (2016p)       TNS                         
ASASSN-16if 2016esn 2016-08-07.40 05:58:58.73 -52:26:18.5 0.03202 16.7 16.2 57.97 Ia       --- AM 0557-522 NED03              Brimacombe et al. (2016v)  TNS                         
ASASSN-16in 2016eso 2016-08-08.41 04:59:30.07 -28:51:39.4 0.01606 17.0 15.8 23.75 IIn      --- ESO 422-G019                   Brimacombe et al. (2016w)  TNS                         
ASASSN-16io 201esx  2016-08-08.43 18:40:01.11 +54:13:02.6 0.03200 17.0 16.7  1.65 Ia         4 2MASX J18400114+5413042        Nicolas et al. (2016b)     Kilpatrick et al. (2016b)   
ASASSN-16ip 2016euj 2016-08-09.21 02:27:21.79 -23:55:43.4 0.01200 16.3 15.1  0.60 Ia        -5 ESO 479-G007                   Shields et al. (2016)      Gall et al. (2016)          
ASASSN-16iq 2016evh 2016-08-09.32 23:55:07.75 -31:34:38.7 0.02860 16.6 14.9  1.94 Ia        -5 ESO 471-G041                   Brown et al. (2016q)       Kilpatrick et al. (2016a)   
ASASSN-16jc 2016fej 2016-08-22.17 20:40:39.88 -54:18:39.0 0.01091 17.0 14.0 33.18 Ia        -4 NGC 6942                       Marples et al. (2016a)     Shappee et al. (2016d)      
ASASSN-16je 2016fez 2016-08-21.33 17:05:49.02 +69:50:54.6 0.03940 16.9 16.5  6.80 Ia       --- 2MASX J17055033+6950555        Brown et al. (2016r)       TNS                         
ASASSN-16jf 2016fff 2016-08-23.25 22:36:59.14 -25:13:55.6 0.01144 15.5 14.9 54.50 Ia        -2 UGCA 430                       Chen et al. (2016a)        Bose et al. (2016)          
ASASSN-16jh 2016fij 2016-08-25.25 00:46:56.32 -33:47:35.6 0.03890 16.8 16.6 10.20 Ia        -5 2dFGRS S501Z101                Chen et al. (2016b)        Shappee et al. (2016e)      
ASASSN-16jj 2016flu 2016-08-27.58 23:47:11.72 +10:04:59.7 0.02500 17.2 16.6  3.49 Ia        -8 GALEXASC J234711.93+100501.3   Nicolas et al. (2016c)     Tomasella et al. (2016c)    
ASASSN-16jq 2016fob 2016-08-30.41 08:05:09.12 -22:35:59.2 0.02400 16.1 16.1  7.01 Ia        -1 CGMW 2-2125                    Brimacombe et al. (2016x)  Shappee et al. (2016e)      
ASASSN-16jt 2016cvk 2016-08-31.09 22:19:49.42 -40:40:04.6 0.01078 16.2 14.5  5.24 IIn-09ip --- ESO 344-G021                   Brimacombe et al. (2016y)  Brown et al. (2016s)        
ASASSN-16jw 2016fts 2016-09-05.50 02:06:51.20 +14:43:21.5 0.03476 17.0 16.9  2.77 Ia        -6 IC 1780                        Brimacombe et al. (2016z)  TNS                         
ASASSN-16ke 2016gcl 2016-09-08.36 23:37:56.62 +27:16:37.7 0.02800 17.0 16.2  3.09 Ia-91T    -7 AGC 331536                     Brimacombe et al. (2016aa) TNS                         
ASASSN-16kk 2016gdu 2016-09-09.25 04:10:31.63 -54:41:05.9 0.04371 16.9 16.7  6.98 Ia-91T    -1 LSBG F156-039                  Brown et al. (2016t)       Short et al. (2016a)        
ASASSN-16km 2016ggb 2016-09-12.34 01:53:12.58 -49:33:37.2 0.02059 16.3 15.9  0.22 Ia         0 ESO 197-G010                   Brown et al. (2016u)       Brown et al. (2016u)        
ASASSN-16kv 2016gqb 2016-09-27.23 05:07:39.48 -19:32:55.9 0.03043 17.1 16.6  1.33 Ia         2 2MASX J05073951-1932539        Brimacombe et al. (2016ab) Hosseinzadeh et al. (2016g) 
ASASSN-16kw 2016gqc 2016-09-27.34 05:08:05.26 -41:41:11.3 0.04453 17.1 16.6  5.60 Ia         5 2MASX J05080487-4141151        Holoien et al. (2016l)     Short et al. (2016b)        
ASASSN-16kz 2016gsb 2016-09-29.28 06:04:28.24 -20:20:24.5 0.00965 15.9 14.4 50.18 Ia        -1 ESO 555-G029                   Holoien et al. (2016m)     James et al. (2016)         
ASASSN-16la 2016gsn 2016-09-29.46 02:29:17.43 +18:05:16.4 0.01640 16.3 15.2  3.23 Ia        -7 2MASXi J0229172+180515         Brown et al. (2016v)       James et al. (2016)         
ASASSN-16lc 2016gtr 2016-09-30.01 19:29:00.51 -51:58:15.7 0.01610 16.0 15.6  9.11 Ia        -3 GALEXASC J192901.47-515813.5   Brown et al. (2016w)       TNS                         
ASASSN-16lg 2016gye 2016-10-06.20 17:48:12.24 +17:37:31.2 0.02117 16.2 15.9  0.44 Ia        -6 ARK 530                        Brown et al. (2016x)       Tomasella et al. (2016d)    
ASASSN-16ll 2016gyt 2016-09-26.29 19:00:32.75 +54:34:14.4 0.02615 17.0 16.6  6.73 II       --- IRAS F18594+5429               Brown et al. (2016y)       Tomasella et al. (2016d)    
ASASSN-16lm 2016haa 2016-10-09.61 09:03:34.50 +41:42:45.5 0.04048 17.4 17.3  9.10 Ia         4 2MASX J09033461+4142367        Nicolas et al. (2016d)     Nielsen et al. (2016)       
ASASSN-16lx 2016hht 2016-10-19.62 10:24:05.31 +16:44:27.8 0.01860 15.5 15.4 47.12 Ia        -4 IC 0607                        Brown et al. (2016z)       TNS                         
ASASSN-16lz 2016hko 2016-10-25.25 06:05:51.16 -50:46:50.3 0.04000 16.8 16.5  2.30 Ia        -6 Uncatalogued                   Bock et al. (2016d)        Pan et al. (2016c)          
ASASSN-16mc 2016hmo 2016-10-21.16 19:58:41.31 -52:21:23.6 0.01891 16.8 16.0  0.30 Ia         7 ESO 233-IG014                  Nicholls et al. (2016c)    Hosseinzadeh et al. (2016h) 
ASASSN-16mj 2016hpe 2016-10-28.62 09:21:19.03 +17:01:58.4 0.02800 16.4 16.4  1.39 Ia-91T    -4 SDSS J092119.07+170159.5       Bersier et al. (2016)      Bersier et al. (2016)       
ASASSN-16ml 2016hpt 2016-10-30.08 21:54:36.59 -42:51:02.9 0.02660 17.0 16.9  4.49 II       --- GALEXASC J215436.98-425103.9   Bersier et al. (2016)      Prieto et al. (2016c)       
ASASSN-16mt 2016hsx 2016-11-03.42 01:00:41.50 -00:26:40.7 0.04360 17.3 15.9  0.30 Ia       --- 2MASX J01004149-0026406        Brimacombe et al. (2016ac) TNS                         
ASASSN-16mv 2016huh 2016-11-04.27 08:57:05.21 -20:02:05.8 0.01856 16.8 16.4 19.00 Ia        -4 ESO 563-G035                   Nicholls et al. (2016d)    Pursiainen et al. (2016)    
ASASSN-16mz 2016hwn 2016-11-06.64 12:04:16.91 +21:48:01.8 0.02145 17.1 15.7 10.81 II       --- KUG 1201+220                   Brimacombe et al. (2016ad) TNS                         
ASASSN-16na 2016hwp 2016-11-06.34 04:09:10.27 +21:26:24.8 0.02119 17.0 16.6  0.32 Ia-91T    -7 2MASX J04091030+2126244        Brimacombe et al. (2016ae) Somero et al. (2016)        
ASASSN-16nm 2016ijc 2016-11-23.09 21:25:52.16 -37:24:14.3 0.03069 16.7 16.3 19.78 Ia         6 2MASX J21255058-3724071        Brimacombe et al. (2016af) Prieto et al. (2016d)       
ASASSN-16nn 2016ijf 2016-11-23.14 21:51:47.00 -55:44:19.1 0.03200 16.8 16.6  3.47 Ia        -3 APMUKS(BJ) B214820.71-555825.5 Brimacombe et al. (2016af) Prieto et al. (2016d)       
ASASSN-16no 2016ins 2016-11-26.59 08:07:27.35 +25:07:47.5 0.02071 16.8 16.4 15.34 Ia        -4 IC 0493                        Brimacombe et al. (2016ag) Prieto et al. (2016d)       
ASASSN-16np 2016inu 2016-11-14.65 12:36:43.21 +26:06:48.7 0.02084 15.9 15.8  3.26 Ia         0 SDSS J123643.42+260647.1       Brimacombe et al. (2016ah) TNS                         
ASASSN-16ns 2016ioq 2016-11-27.57 10:04:18.59 +43:25:29.1 0.02500 17.2 16.2  5.42 II       --- GALEXASC J100418.99+432525.7   Brimacombe et al. (2016aj) Turatto et al. (2016)       
ASASSN-16nt 2016iol 2016-11-27.61 11:41:56.09 +12:35:10.0 0.03422 17.0 16.9  0.73 Ia         8 CGCG 068-029                   Brimacombe et al. (2016ak) TNS                         
ASASSN-16nv 2016ipi 2016-11-27.21 05:48:27.02 -23:19:25.4 0.04607 17.4 17.0  6.95 Ia        -2 2MASX J05482726-2319189        Brimacombe et al. (2016ai) TNS                         
ASASSN-16of 2016iqx 2016-12-01.28 06:46:51.44 -64:57:25.8 0.03021 16.7 16.6  7.65 Ia         1 ESO 087-IG 041                 Kiyota et al. (2016h)      Strader et al. (2016e)      
ASASSN-16oj 2016ips 2016-12-05.15 05:32:09.43 -02:04:25.3 0.02900 17.0 16.7 24.28 Ia         6 SDSS J053208.29-020407.9       Holoien et al. (2016n)     Turatto et al. (2016)       
ASASSN-16ok 2016irt 2016-12-05.04 00:53:29.43 -36:21:54.6 0.03700 17.3 15.7  6.66 Ia        -6 GALEXASC J005328.92-362154.1   Nicholls et al. (2016e)    Strader et al. (2016e)      
ASASSN-16ol 2016iru 2016-12-04.07 01:10:02.38 -70:20:56.5 0.03000 17.0 15.6 10.87 Ia       -11 GALEXASC J011003.70-702046.4   Nicholls et al. (2016e)    Strader et al. (2016d)      
ASASSN-16om 2016isd 2016-12-03.14 23:31:54.45 -40:45:34.2 0.04531 17.6 17.0  9.57 Ia         8 AM 2329-410                    Nicholls et al. (2016f)    Strader et al. (2016e)      
ASASSN-16oo 2016isq 2016-12-06.09 01:41:18.71 -00:12:36.9 0.05546 16.9 16.5  2.40 Ia         6 2MASX J01411858-0012382        Post et al. (2016a)        Kangas et al. (2016b)       
ASASSN-16oq 2016ito 2016-12-08.36 12:31:09.15 -35:55:50.5 0.01992 15.4 15.2  8.93 Ia         6 AM 1228-353 NED02              Holoien et al. (2016o)     Strader et al. (2016d)      
ASASSN-16ov 2016ixb 2016-12-17.29 04:53:59.79 +01:57:46.2 0.02834 17.6 16.6  0.40 Ia       -10 NPM1G +01.0158                 Post et al. (2016b)        Cikota et al. (2016b)       
ASASSN-16oy 2016iyd 2016-12-19.28 07:37:09.92 -52:19:03.9 0.03510 16.5 16.2  2.11 II       --- SSTSL2 J073710.03-521905.6     Marples et al. (2016b)     Smith et al. (2016)         
ASASSN-16oz 2016iyv 2016-12-20.11 09:00:13.38 -13:38:02.2 0.03100 16.8 16.2  2.95 Ia-91T    -4 GALEXASC J090013.19-133803.5   Stone et al. (2016)        Cikota et al. (2016c)       
ASASSN-16pa 2016izf 2016-12-21.15 00:33:14.11 -84:29:20.1 0.03400 17.0 16.4  9.70 Ia        -6 Uncatalogued                   Brimacombe et al. (2016al) Morrell et al. (2016b)      
ASASSN-16pb 2016izq 2016-12-22.59 07:53:12.80 +12:53:56.0 0.02978 16.4 16.3  7.53 Ia        -5 CGCG 058-057                   Brimacombe et al. (2016al) Pan et al. (2016d)          
ASASSN-16pd 2016jab 2016-12-23.22 07:05:26.26 -76:00:35.7 0.02150 16.4 15.8  2.71 Ia        -4 PGC 241921                     Brown et al. (2016aa)      Morrell et al. (2016a)      
ASASSN-16pj 2016jdk 2016-12-29.07 23:23:03.10 -36:14:20.5 0.03710 17.3 16.6  1.13 Ia        -6 GALEXASC J232303.16-361420.6   Marples et al. (2016c)     Seidel et al. (2016)        
ASASSN-16pk 2016jdl 2016-12-29.55 12:27:39.91 +40:36:53.4 0.02328 16.8 16.4  2.09 Ia        -1 SDSS J122739.96+403651.3       Masi et al. (2016i)        Xiang et al. (2017)         
ASASSN-16pl 2016jdv 2016-12-29.61 14:14:31.63 +03:11:20.3 0.02693 16.6 16.4  7.88 Ia        -1 IC 0988                        Masi et al. (2016i)        Seidel et al. (2017)        
ASASSN-16po 2016jga 2016-12-24.14 02:05:38.33 -59:47:58.2 0.02430 17.1 16.6  0.45 II       --- AM 0204-600                    Brimacombe et al. (2017)   Strader & Prieto (2017)     
ASASSN-16pp 2016jgr 2016-12-31.08 23:42:37.01 -45:41:22.8 0.07680 17.3 16.3  1.80 IIn      --- GALEXASC J234236.73-454123.7   Brimacombe et al. (2017)   Prieto et al. (2017)

==> anc/table2.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- III. 2016
Authors: T. W.-S. Holoien et al.
Table: Table 2 - Non-ASAS-SN Supernovae
================================================================================
Byte-by-byte Description of file: table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label         Explanations
--------------------------------------------------------------------------------
   1- 29 A29    ---      SNName        Name of supernova
  31- 36 A6     ---      IAUName       IAU name of supernova (1)
  38- 51 A14    ---      DiscDate      Discovery Date
  53- 64 A12    ---      RA            Right Ascension (2)
  66- 77 A12    ---      Dec           Declination (2)
  79- 85 F7.5   ---      Redshift      Redshift of supernova
  87- 90 F4.1   mag      PeakMag       Peak magnitude (3)
  92- 96 A5     arcsec   Offset        Offset from host nucleus (4)
  98-104 A7     ---      Type          Type of supernova
 106-133 A28    ---      HostName      Host galaxy name
 135-144 A10    ---      DiscoveredBy  Who discovered the supernova (5)
 146-148 A3     ---      Recovered     Recovered independently by ASAS-SN or not (6)
--------------------------------------------------------------------------------
Note (1):   IAU name is not provided if one was not given to the supernova. In some cases the IAU name may also be the primary supernova name.
Note (2):   Right ascension and declination are given in the J2000 epoch.
Note (3):   All magnitudes are taken from D. W. Bishop’s Bright Supernova website, as described in the text, and may be from different filters.
Note (4):   Offset indicates the offset of the SN in arcseconds from the coordinates of the host nucleus, taken from NED.
Note (5):   “Amateurs” indicates discovery by any number of non-professional astronomers, as described in the text.
Note (6):   Indicates whether the supernova was independently recovered in ASAS-SN data or not.
--------------------------------------------------------------------------------
2016D                         2016D   2016-01-01.55 04:01:25.99 -54:45:30.8 0.04510 16.5   2.23 Ia              2MASX J04012613-5445295      Amateurs   Yes 
2016C                         2016C   2016-01-03.84 13:38:05.30 -17:51:15.3 0.00452 14.9 112.25 IIP             NGC 5247                     Amateurs   Yes 
MASTER OT J165420.77-615258   ---     2016-01-06.00 16:54:20.77 -61:52:58.0 0.01505 16.9   8.04 IIP             ESO 138-G006                 MASTER     No  
2016G                         2016G   2016-01-09.94 03:03:57.74 +43:24:03.5 0.00915 16.3  16.68 Ic-BL           NGC 1171                     Amateurs   Yes 
2016P                         2016P   2016-01-19.19 13:57:31.10 +06:05:51.0 0.01462 16.0  21.88 Ic-BL           NGC 5374                     Amateurs   Yes 
2016W                         2016W   2016-01-20.49 02:30:39.69 +42:14:08.9 0.01925 16.0  18.44 Ia              NGC 946                      Amateurs   Yes 
ATLAS16aaf                    2016ado 2016-01-20.78 02:03:05.79 -03:50:28.0 0.04248 17.0   3.18 Ia-07if         2MASX J02030578-0350240      ATLAS      No  
ATLAS16aab                    2016adp 2016-01-21.81 03:21:42.43 +42:05:49.4 0.01800 16.5   6.36 Ia-91bg         2MASX J03214217+4205549      ATLAS      No  
MASTER OT J105908.57+103834.8 ---     2016-01-31.06 10:59:08.57 +10:38:34.8 0.03500 16.8   5.16 Ia              SDSS J105908.63+103829.7     MASTER     Yes 
2016adi                       2016adi 2016-02-03.54 13:47:43.11 -30:55:57.0 0.01490 15.3  46.56 Ia              NGC 5292                     Amateurs   No  
2016adj                       2016adj 2016-02-08.56 13:25:24.12 -43:00:57.9 0.00183 14.3  39.56 IIb             NGC 5128                     Amateurs   No  
2016afa                       2016afa 2016-02-12.92 15:36:32.47 +16:36:36.7 0.00653 16.8  12.45 II              NGC 5962                     Amateurs   Yes 
2016ajf                       2016ajf 2016-02-18.44 03:19:54.47 +41:33:53.5 0.02031 16.9   6.42 Ia              NGC 1278                     Amateurs   Yes 
Gaia16aeu                     2016ajm 2016-02-20.09 02:49:36.01 -31:13:23.9 0.02136 16.9  14.70 Ia-91bg         2dFGRS S394Z183              Gaia       No  
Gaia16agf                     2016aqs 2016-02-27.28 06:34:08.98 -25:11:04.6 0.03000 17.0  20.09 Ia              Uncatalogued                 Gaia       Yes 
2016aqt                       2016aqt 2016-02-28.44 13:45:50.75 +26:47:47.4 0.05046 16.5   2.16 Ia-91T          SDSS J134550.90+264747.4     Amateurs   Yes
PS16bdu                       2016bdu 2016-02.28.62 13:10:13.95 +32:31:14.1 0.01700 16.5   2.16 IIn             SDSS J131014.04+323115.9     Pan-STARRS Yes 
2016bam                       2016bam 2016-03-07.43 07:46:52.72 +39:01:21.8 0.01350 15.8  33.80 II              NGC 2444                     Amateurs   Yes 
ATLAS16ago                    2016bev 2016-03-10.33 07:47:50.21 -18:44:12.8 0.01080 16.7  50.82 IIP             ESO 560-G013                 ATLAS      No  
2016bas                       2016bas 2016-03-12.51 07:38:05.53 -55:11:47.0 0.00941 16.8  20.02 IIb             ESO 163-G011                 Amateurs   No  
2016bau                       2016bau 2016-03-13.97 11:20:59.02 +53:10:25.6 0.00386 14.6  38.07 Ib              NGC 3631                     Amateurs   Yes 
MASTER OT J131405.90+335509.7 2016bir 2016-03-18.77 13:14:05.90 +33:55:09.7 0.03535 16.6   9.43 IIb             SDSS J131405.16+335510.1     MASTER     Yes 
2016bfu                       2016bfu 2016-03-20.40 05:51:15.48 -38:19:02.2 0.01040 15.7  37.95 Ia-91bg         IC 2150                      Amateurs   Yes 
2016bfv                       2016bfv 2016-03-20.40 05:51:18.06 -38:18:53.2 0.01040 16.4  21.59 II              IC 2150                      Amateurs   No  
2016bkv                       2016bkv 2016-03-21.70 10:18:19.31 +41:25:39.3 0.00198 14.8  29.19 IIb             NGC 3184                     Amateurs   Yes 
PS16bos                       2016bpq 2016-03-30.64 18:53:29.29 +30:40:45.1 0.01651 16.8  18.90 II              CGCG 173-029                 Pan-STARRS Yes 
2016blx                       2016blx 2016-03-30.77 05:52:59.98 -17:51:44.2 0.01042 16.5  50.49 II              IC 0438                      Amateurs   No  
PTSS-16ckr                    2016bll 2016-03-31.55 08:33:18.30 +19:20:44.8 0.01916 16.4  11.70 Ib              CGCG 089-046                 PTSS       No  
MASTER OT J152333.04+092125.6 2016bqs 2016-04-04.10 15:23:33.04 +09:21:25.6 0.03292 16.9  50.96 Ia              CGCG 077-110                 MASTER     Yes 
iPTF16abc                     2016bln 2016-04-04.39 13:34:45.49 +13:51:14.3 0.02328 16.0 170.00 Ia-91T          NGC 5221                     PTF        Yes 
2016bmi                       2016bmi 2016-04-14.49 18:34:32.19 -58:31:44.8 0.00746 16.5 121.46 II              IC 4721                      Amateurs   Yes 
2016brx                       2016brx 2016-04-19.72 22:50:34.03 -01:32:32.5 0.01017 16.1  32.02 Ia              NGC 7391                     Amateurs   No  
2016bry                       2016bry 2016-04-19.85 20:43:22.40 +80:09:14.6 0.01602 15.6  20.40 Ia              UGC 11635                    Amateurs   No  
Gaia16alq                     2016dxv 2016-04-21.63 18:12:29.36 +31:16:47.3 0.02300 16.1   2.75 Ia              Uncatalogued                 Gaia       Yes 
MASTER OT J140958.91+174549.4 2016ccm 2016-04-24.07 14:09:58.91 +17:45:49.4 0.01816 15.6 133.51 IIP             IC 0983                      MASTER     Yes 
CSS160427:134449+210448       2016ebs 2016-04-27.00 13:44:48.57 +21:04:48.0 0.05300 17.0   1.26 Ia              SDSS J134448.50+210447.1     CRTS       Yes 
iPTF16auf                     2016ccz 2016-05-13.35 14:31:09.26 +27:14:09.8 0.01489 15.3   5.58 Ia              Mrk 0685                     PTF        Yes 
MASTER OT J202606.27-200732.6 ---     2016-05-16.15 20:26:06.27 -20:07:32.6 0.02260 15.7  16.90 Ia              GALEXASC J202606.38-200732.4 MASTER     Yes 
KAIT-16X                      2016coj 2016-05-28.19 12:08:06.77 +11:05:37.8 0.00452 13.0  11.82 Ia              NGC 4125                     LOSS       Yes 
MASTER OT J83637.5+733504.8   2016ehw 2016-06-04.67 08:36:37.50 +73:35:04.8 0.01200 15.6  19.53 IIn             MCG +12-08-047               MASTER     No  
2016cqk                       2016cqk 2016-06-04.75 02:38:54.68 -14:18:16.8 0.01520 15.5   3.24 IIP             IC 0245                      Amateurs   No  
ATLAS16bdg                    2016cvn 2016-06-05.31 12:49:41.36 -11:05:34.4 0.01390 15.1   2.20 Ia              NGC 4708                     ATLAS      Yes 
PTSS-16ijc                    2016cvv 2016-06-16.71 19:20:28.85 +54:12:30.7 0.04457 16.5  24.17 Ia              CGCG 280-024                 PTSS       No  
MASTER OT J211223.35+144645.1 2016cxb 2016-06-17.10 21:12:23.35 +14:46:45.1 0.02930 16.5   4.38 Ia              GALEXASC J211223.05+144644.9 MASTER     Yes 
PTSS-16jik                    2016cyi 2016-06-25.81 22:16:58.39 +46:44:07.3 0.04400 16.4  55.01 IIn             ZOAG G097.31-08.31           PTSS       No  
CSS160708:151956+052419       2016ehy 2016-07-08.20 15:19:55.92 +05:24:19.0 0.04500 16.2   0.04 Ia              SDSS J151955.92+052418.9     CRTS       No  
2016dag                       2016dag 2016-07-09.39 08:19:07.45 -78:41:54.0 0.01928 17.0  23.41 Ia              ESO 018-G002                 Amateurs   No  
2016ekg                       2016ekg 2016-07-27.27 22:00:03.60 -30:11:07.0 0.01710 15.8  17.26 Ia              ESO 466-G032                 Amateurs   Yes 
Gaia16axi                     2016emr 2016-07-30.39 05:59:58.06 -18:05:22.3 0.02805 17.0   8.46 Ia              2MASX J05595753-1805253      Gaia       Yes 
2016eoa                       2016eoa 2016-08-02.39 00:21:23.10 +22:26:08.3 0.02077 16.1  11.63 Ia              NGC 83                       Amateurs   Yes 
2016eob                       2016eob 2016-08-03.11 00:03:07.12 -01:54:42.1 0.02425 16.5  24.13 II              UGC 00005                    Amateurs   No  
ATLAS16cjv                    2016eyr 2016-08-08.59 02:56:05.81 -14:11:18.6 0.02893 16.7  11.34 Ia              IC 0272                      ATLAS      Yes 
PS16dtm                       2016ezh 2016-08-12.57 01:58:04.74 -00:52:21.7 0.08040 16.1   0.20 SLSN-II/TDE/AGN SDSS J015804.75-005221.8     Pan-STARRS Yes 
Gaia16bba                     2016fbo 2016-08-15.59 01:01:35.54 +17:06:04.3 0.03400 16.4   3.12 Ia              GALEXASC J010135.75+170604.9 Gaia       Yes 
Gaia16bbi                     2016fbz 2016-08-16.83 23:59:16.03 +22:03:00.7 0.04000 16.8   3.20 Ia              GALEXASC J235916.23+220302.4 Gaia       No  
ATLAS16cpu                    2016ffh 2016-08-17.27 15:11:49.48 +46:15:03.2 0.01820 15.6  15.60 Ia              CGCG 249-11                  ATLAS      Yes 
MASTER OT J021729.29-595123.9 2016frs 2016-08-23.16 02:17:29.29 -59:51:23.9 0.02919 16.1  57.01 Ia              NGC 888                      MASTER     No  
2016fnr                       2016fnr 2016-08-29.90 16:37:38.80 +72:22:24.6 0.01437 15.1   5.83 Ia              UGC 10502                    Amateurs   Yes 
Gaia16bew                     2016fss 2016-09-01.96 14:02:51.91 -30:36:59.3 0.03700 16.8   1.50 Ia              GALEXASC J140251.91-303700.7 Gaia       No  
KAIT-16ay                     2016fqr 2016-09-02.52 02:52:51.03 +42:12:25.7 0.01201 16.8   7.86 II              NGC 1122                     LOSS       No  
CSS160904:230721+025428       2016iks 2016-09-04.23 23:07:21.47 +02:54:28.4 0.06300 16.9   0.61 Ia+CSM          Uncatalogued                 CRTS       No  
2016gfk                       2016gfk 2016-09-11.48 01:14:06.47 -32:39:25.8 0.01195 17.0  23.64 Ia              IC 1657                      Amateurs   Yes 
2016gfr                       2016gfr 2016-09-12.22 18:19:35.57 +23:47:09.2 0.01400 15.1   4.67 Ia              2MASX J18193566+2347137      Amateurs   Yes 
2016gfy                       2016gfy 2016-09-13.10 07:26:45.93 +85:45:51.2 0.00806 15.5  34.99 II              NGC 2276                     Amateurs   Yes 
Gaia16bhj                     2016ghu 2016-09-15.11 04:27:03.26 -06:10:24.2 0.03074 16.7  38.58 Ia              MCG -01-12-008               Gaia       Yes 
2016ghq                       2016ghq 2016-09-15.69 18:18:28.90 +36:19:07.8 0.02121 15.5   5.94 Ia              UGC 11199                    Amateurs   Yes 
OGLE16dha                     2016hsc 2016-09-19.39 06:32:25.16 -71:34:04.0 0.00600 15.2   1.70 Ia              GALEXASC J063224.91-713403.9 OGLE       Yes 
2016gkg                       2016gkg 2016-09-20.25 01:34:14.46 -29:26:25.0 0.00490 15.6  92.51 IIb             NGC 613                      Amateurs   Yes 
2016gsd                       2016gsd 2016-09-27.15 02:40:34.44 +19:16:59.9 0.06000 16.9   1.72 II              Uncatalogued                 Amateurs   No  
2016grk                       2016grk 2016-09-30.23 21:19:41.31 +21:57:56.3 0.01653 17.0  47.55 II              UGC 11722                    Gaia       No  
SNhunt325                     2016guc 2016-10-01.35 00:27:30.31 +30:59:35.9 0.03131 16.7  18.09 Ia              CGCG 500-022                 CRTS       Yes 
Gaia16bkz                     2016gwl 2016-10-02.92 09:23:28.02 -23:10:10.7 0.00874 15.9  42.24 Ia              NGC 2865                     Gaia       Yes 
MASTER OT J025606.21+274206.8 2016hbd 2016-10-03.99 02:56:06.21 +27:42:06.8 0.02159 17.0  30.50 IIP             FGC 0362                     MASTER     Yes 
2016gxp                       2016gxp 2016-10-05.32 00:14:34.65 +48:15:08.1 0.01860 14.1  12.00 Ia              NGC 51                       Amateurs   Yes 
KAIT-16az                     2016hbb 2016-10-09.15 18:35:47.17 +22:28:30.4 0.01333 16.9  16.92 IIb             UGC 11289                    LOSS       No  
MASTER OT J100629.13+222643.8 2016idl 2016-10-09.40 10:06:29.13 +22:26:43.8 0.05800 16.8   0.23 IIn             SDSS J100629.12+222644.0     MASTER     Yes 
ATLAS16dmf                    2016hgd 2016-10-13.63 09:59:07.46 +50:59:05.6 0.02554 16.8  18.66 Ia              UGC 05356                    ATLAS      No  
ATLAS16dou                    2016hnl 2016-10-14.62 06:04:59.05 -33:24:40.0 0.03162 16.9   8.46 Ia              2MASX J06045961-3324449      ATLAS      No  
SNhunt327                     2016hgm 2016-10-19.38 01:22:11.73 +00:57:07.8 0.00780 16.1  47.82 II              NGC 493                      CRTS       Yes 
MASTER OT J033333.26-623314.7 2016iil 2016-10-19.97 03:33:33.26 -62:33:14.7 0.02400 15.9  13.48 Ia              2MASX J03333430-6233033      MASTER     Yes 
MASTER OT J110533.80+194118.7 ---     2016-10-23.06 11:05:33.80 +19:41:18.7 0.02700 16.7  26.58 Ia              SDSS J110534.12+194118.9     MASTER     No  
ATLAS16dtf                    2016hvl 2016-11-04.62 06:44:02.16 +12:23:47.8 0.01309 16.1  29.82 Ia              UGC 03524                    ATLAS      Yes 
2016hvu                       2016hvu 2016-11-06.11 22:35:55.56 +20:19:12.6 0.01852 16.5  13.32 IIP             NGC 7316                     CRTS       Yes 
ATLAS16dvr                    2016iae 2016-11-07.47 04:12:05.53 -32:51:44.8 0.00347 15.0  45.06 Ic              NGC 1532                     ATLAS      Yes 
Gaia16byh                     2016ioq 2016-11-25.82 10:03:22.89 -37:23:44.3 0.02367 16.9   8.64 Ia              ESO 374-G025                 Gaia       Yes 
Gaia16caa                     2016itd 2016-12-02.26 14:18:47.74 +24:56:27.0 0.01754 16.0   2.16 Ia              UGC 09165                    Gaia       Yes 
Gaia16cay                     2016iuc 2016-12-07.77 13:13:26.59 +27:48:24.6 0.02138 16.7  16.74 Ia              NGC 5032                     Gaia       No  
MASTER OT J133905.0-201718.3  ---     2016-12-08.28 13:39:05.00 -20:17:18.3 0.03174 16.8  18.23 Ia              2MASX J13390624-2017235      MASTER     Yes 
Gaia16cbd                     2016iuh 2016-12-09.25 12:19:31.44 +49:49:04.3 0.01370 16.2   9.84 Ia              UGC 07367                    Gaia       Yes 
ATLAS16dzg                    2016ivt 2016-12-14.65 11:35:01.74 +08:28:25.5 0.02708 16.5   6.78 Ia              CGCG 068-006                 ATLAS      Yes 
KAIT-16bx                     2016iyc 2016-12-18.14 22:09:14.28 +21:31:17.5 0.01269 17.0  17.64 IIb             UGC 11924                    LOSS       No  
ATLAS16dzt                    2016iyy 2016-12-20.44 06:56:34.62 +46:53:38.6 0.02860 16.0   4.98 II              Uncatalogued                 ATLAS      Yes 
ATLAS16dzp                    2016iyx 2016-12-20.47 08:43:24.75 +37:32:46.1 0.04100 16.5   1.20 Ia              SDSS J084324.74+373246.0     ATLAS      Yes 
2016ajo                       2016ajo 2016-12-20.99 18:44:12.49 +24:09:29.7 0.01600 15.7  24.96 Ib              GALEXASC J184412.80+240905.1 Amateurs   No  
2016jag                       2016jag 2016-12-23.85 15:23:19.79 -04:09:19.5 0.00670 15.2  14.64 Ib              MCG -01-39-005               Amateurs   No   
2016jfu                       2016jfu 2016-12-30.76 12:54:42.60 +28:56:26.0 0.00829 16.4 108.24 IIP             NGC 4793                     Amateurs   Yes 
2016jft                       2016jft 2016-12-31.05 09:43:55.87 +41:41:17.8 0.01750 16.7  18.00 IIP             UGC 05198                    Amateurs   Yes 

==> anc/table3.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- III. 2016
Authors: T. W.-S. Holoien et al.
Table: Table 3 - ASAS-SN Supernova Host Galaxies
================================================================================
Byte-by-byte Description of file: table3.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 30 A30    ---      HostName  Name of host galaxy
  32- 38 F7.5   ---      Redshift  Redshift of host galaxy
  40- 50 A11    ---      SNName    Name of supernova
  52- 58 A7     ---      Type      Type of supernova
  60- 65 A6     arcsec   Offset    Offset of supernova from host nucleus
  67- 71 F5.3   mag      Av        V-band extinction (1)
  73- 87 A15    mag      NUVmag    GALEX NUV magnitude and uncertainty (2)
  89- 98 A10    mag      umag      SDSS u magnitude and uncertainty (3)
 100-109 A10    mag      gmag      SDSS g magnitude and uncertainty (3)
 111-120 A10    mag      rmag      SDSS r magnitude and uncertainty (3)
 122-131 A10    mag      imag      SDSS i magnitude and uncertainty (3)
 133-142 A10    mag      zmag      SDSS z magnitude and uncertainty (3)
 144-153 A10    mag      Jmag      2MASS J magnitude and uncertainty (4)
 155-164 A10    mag      Hmag      2MASS H magnitude and uncertainty (4)
 166-176 A11    mag      Kmag      2MASS Ks magnitude and uncertainty (4, 5)
 178-187 A10    mag      W1mag     WISE W1 magnitude and uncertainty
 189-199 A11    mag      W2mag     WISE W2 magnitude and uncertainty
--------------------------------------------------------------------------------
Note (1):   Galactic extinction taken from Schlafly & Finkbeiner (2011).
Note (2):   No magnitude is listed for those galaxies not detected in GALEX survey data.
Note (3):   No magnitude is listed for those galaxies not detected in SDSS data or those located outside of the SDSS footprint.
Note (4):   For those galaxies not detected in 2MASS data, we assume an upper limit of the faintest galaxy detected in each band from our sample.
Note (5):   Ks-band magnitudes marked with a “*” indicate those estimated from the WISE W1-band data, as described in the text.
--------------------------------------------------------------------------------
UGC 04251                      0.01738 ASASSN-16aa Ia        7.99 0.124 ---        18.37 0.02 16.41 0.00 15.59 0.00 15.11 0.00 14.73 0.00 11.55 0.03 10.85 0.03 10.57 0.05  10.81 0.02 10.75 0.02 
PGC 037392                     0.00429 ASASSN-16ab II       11.36 0.058 16.56 0.02 16.05 0.01 15.21 0.00 14.92 0.00 14.78 0.00 14.67 0.01 13.91 0.09 13.34 0.10 13.02 0.16  13.69 0.03 13.57 0.04 
KUG 0136+335                   0.01614 ASASSN-16ad Ia       13.99 0.134 17.82 0.03 16.93 0.05 15.83 0.01 15.38 0.01 15.14 0.02 14.98 0.08 15.20 0.08 14.49 0.11 14.54 0.20  14.21 0.03 14.03 0.04 
Uncatalogued                   0.02850 ASASSN-16ah Ia        9.19 0.719 20.34 0.25 ---        ---        ---        ---        ---        >16.5      >15.7      14.09 0.06* 14.63 0.04 14.39 0.06 
UGC 09450                      0.01490 ASASSN-16ai IIP       8.99 0.088 17.61 0.06 17.31 0.02 16.38 0.01 16.08 0.01 15.87 0.01 16.06 0.03 16.09 0.10 15.66 0.15 15.78 0.19  15.62 0.04 15.29 0.08 
NGC 1562                       0.03075 ASASSN-16aj Ia        8.95 0.090 20.02 0.17 ---        ---        ---        ---        ---        12.08 0.03 11.37 0.04 11.08 0.06  11.37 0.02 11.44 0.02 
UGCA 397                       0.00930 ASASSN-16al IIP      49.94 0.276 16.89 0.04 ---        ---        ---        ---        ---        >16.5      >15.7      14.44 0.06* 14.98 0.04 14.86 0.09 
CGCG 328-018                   0.01502 ASASSN-16am II       14.33 0.470 20.49 0.18 ---        ---        ---        ---        ---        11.63 0.03 10.91 0.04 10.67 0.05  11.21 0.02 11.28 0.02 
2MASX J04283087-1739233        0.03108 ASASSN-16ar Ia        0.14 0.105 ---        ---        ---        ---        ---        ---        12.62 0.03 11.97 0.05 11.66 0.07  11.89 0.02 11.93 0.02 
UGC 08041                      0.00441 ASASSN-16at II       73.00 0.061 14.57 0.01 15.72 0.01 14.10 0.00 13.48 0.00 13.23 0.00 13.25 0.01 12.92 0.05 12.32 0.07 12.04 0.11  13.01 0.03 13.03 0.03 
NGC 3926 NED02                 0.02567 ASASSN-16av Ia        0.26 0.075 19.11 0.09 16.12 0.01 14.27 0.00 13.38 0.00 12.99 0.00 12.67 0.00 11.65 0.02 10.97 0.03 10.65 0.03  11.13 0.02 11.22 0.02 
ESO 306-G 016                  0.03728 ASASSN-16aw Ia       61.53 0.088 ---        ---        ---        ---        ---        ---        11.80 0.03 11.07 0.03 10.78 0.06  11.32 0.02 11.32 0.02 
2MASX J01312331+6019128        0.01870 ASASSN-16ax Ia        2.24 1.512 ---        ---        ---        ---        ---        ---        12.47 0.03 11.65 0.03 11.36 0.05  11.44 0.02 11.46 0.02 
UGC 03738                      0.02834 ASASSN-16ay Ia       14.02 0.189 ---        ---        ---        ---        ---        ---        12.52 0.04 11.83 0.05 11.55 0.08  11.95 0.02 11.99 0.02 
2MASX J11303364-4233359        0.03407 ASASSN-16az Ia        4.69 0.235 ---        ---        ---        ---        ---        ---        13.57 0.05 12.87 0.05 12.53 0.08  12.50 0.02 12.49 0.02 
MCG -03-25-015                 0.01392 ASASSN-16ba II       10.06 0.180 16.85 0.03 ---        ---        ---        ---        ---        >16.5      >15.7      14.12 0.06* 14.66 0.03 14.58 0.06 
SDSS J140557.36+435257.2       0.03375 ASASSN-16bb Ia-91T    5.78 0.020 18.89 0.08 18.31 0.04 17.29 0.01 16.96 0.01 16.76 0.01 16.71 0.08 >16.5      >15.7      15.06 0.06* 15.60 0.04 15.40 0.08 
2MASX J12052488-2123572        0.03194 ASASSN-16bc Ia       14.48 0.152 18.26 0.06 ---        ---        ---        ---        ---        12.78 0.04 12.11 0.04 11.76 0.07  11.99 0.02 11.58 0.02 
2MASX J12592491+2744198        0.02022 ASASSN-16bg Ia        5.68 0.024 20.94 0.26 17.65 0.01 15.86 0.00 15.05 0.00 14.65 0.00 14.35 0.00 13.30 0.03 12.55 0.04 12.35 0.05  12.33 0.02 12.43 0.02 
2MASX J11422674-3654256        0.02955 ASASSN-16bl Ia        2.28 0.318 ---        ---        ---        ---        ---        ---        12.72 0.04 11.92 0.04 11.63 0.07  11.81 0.02 11.83 0.02 
GALEXASC J115155.68-132459.3   0.00652 ASASSN-16bm II        8.97 0.117 17.37 0.04 ---        ---        ---        ---        ---        14.54 0.04 14.08 0.05 14.05 0.07  13.79 0.03 13.76 0.04 
2MASX J03103162+0416184        0.02317 ASASSN-16bn Ia       43.77 0.475 21.77 0.42 17.23 0.01 15.31 0.00 14.36 0.00 13.87 0.00 13.54 0.00 12.57 0.03 11.83 0.03 11.53 0.06  11.81 0.02 11.83 0.02 
CGCG 336-041                   0.03419 ASASSN-16bp Ia       11.96 0.056 17.67 0.04 ---        ---        ---        ---        ---        12.27 0.03 11.62 0.04 11.25 0.05  11.00 0.02 10.59 0.02 
IC 0986                        0.02040 ASASSN-16bq Ia        4.38 0.105 19.42 0.14 16.16 0.01 14.24 0.00 13.38 0.00 12.96 0.00 12.62 0.00 11.62 0.03 10.88 0.04 10.63 0.06  10.85 0.02 10.90 0.02 
2MASX J15453055-1309057        0.02852 ASASSN-16br Ia        4.40 0.440 19.18 0.10 ---        ---        ---        ---        ---        13.67 0.05 12.98 0.05 12.57 0.08  12.00 0.06 11.81 0.02 
LCRS B014209.4-420839          0.02730 ASASSN-16bv Ia-91T    2.21 0.043 18.77 0.05 ---        ---        ---        ---        ---        >16.5      >15.7      14.87 0.06* 15.41 0.04 15.20 0.08 
ESO 323-G084                   0.01000 ASASSN-16bw IIn      15.74 0.355 18.52 0.06 ---        ---        ---        ---        ---        >16.5      >15.7      13.56 0.06* 14.10 0.03 13.98 0.04 
CGCG 280-023                   0.02662 ASASSN-16bx Ia       13.73 0.338 17.84 0.07 ---        ---        ---        ---        ---        12.03 0.03 11.41 0.05 11.06 0.07  11.85 0.02 11.83 0.02 
NGC 2101                       0.00402 ASASSN-16cc II        3.42 0.151 14.76 0.00 ---        ---        ---        ---        ---        13.93 0.09 13.44 0.12 13.03 0.15  13.88 0.03 13.71 0.03 
MSPM 00984                     0.02644 ASASSN-16ch Ia        2.70 0.069 19.03 0.09 17.52 0.02 16.22 0.00 15.53 0.00 15.17 0.00 14.86 0.01 13.59 0.07 12.85 0.08 12.57 0.10  13.24 0.03 13.09 0.03 
NGC 1272                       0.01273 ASASSN-16ci Ia        1.04 0.441 18.74 0.02 ---        ---        ---        ---        ---        9.85 0.02  9.13 0.03  8.85 0.03   10.07 0.02 10.16 0.02 
2MASX J15192684-0055256        0.02972 ASASSN-16cm Ia        3.70 0.166 18.94 0.09 17.61 0.01 16.22 0.00 15.57 0.00 15.22 0.00 14.95 0.00 13.77 0.04 13.08 0.04 12.90 0.07  12.56 0.02 12.51 0.03 
ESO 579-G018                   0.02713 ASASSN-16cn Ia        2.47 0.344 17.98 0.05 16.30 0.02 14.52 0.00 13.59 0.00 13.11 0.00 12.67 0.00 11.78 0.03 10.98 0.03 10.66 0.05  10.85 0.02 10.56 0.02 
ESO 504-G009                   0.01404 ASASSN-16cr II       20.82 0.129 19.10 0.11 ---        ---        ---        ---        ---        >16.5      >15.7      >15.6     ---        ---        
KUG 0647+311                   0.01130 ASASSN-16cs Ia       16.29 0.365 18.72 0.06 ---        ---        ---        ---        ---        14.37 0.06 13.67 0.08 13.59 0.11  13.01 0.03 12.74 0.03 
SDSS J151354.30+044525.7       0.04193 ASASSN-16ct Ia        0.36 0.145 ---        19.95 0.08 18.30 0.01 17.71 0.01 17.43 0.01 17.20 0.03 >16.5      >15.7      14.96 0.06* 15.50 0.04 15.63 0.13 
IC 4723                        0.01113 ASASSN-16cu Ia       10.44 0.262 ---        ---        ---        ---        ---        ---        12.07 0.03 11.36 0.04 11.17 0.06  11.66 0.02 11.51 0.02 
CGCG 295-010                   0.03481 ASASSN-16cy Ia        0.41 0.054 17.28 0.03 17.01 0.02 14.48 0.00 13.74 0.00 13.34 0.00 13.03 0.00 12.17 0.02 11.49 0.03 11.20 0.04  11.56 0.02 11.57 0.02 
2MASX J11372059-0454450        0.01830 ASASSN-16dm IIP       8.60 0.143 17.21 0.02 16.34 0.01 15.19 0.00 14.80 0.00 14.59 0.01 14.54 0.02 14.46 0.09 13.87 0.11 13.45 0.14  13.95 0.03 13.83 0.04 
GALEXASC J104848.62-201544.1   0.01200 ASASSN-16dn Ia       11.57 0.104 18.28 0.05 ---        ---        ---        ---        ---        >16.5      >15.7      15.51 0.08* 16.05 0.06 15.64 0.13 
SDSS J145942.12+040518.1       0.03264 ASASSN-16dp Ia       10.00 0.134 20.03 0.12 19.26 0.07 17.97 0.01 17.55 0.01 17.29 0.01 17.19 0.05 >16.5      >15.7      15.32 0.07* 15.86 0.05 15.96 0.16 
2MASX J13300119-2758297        0.03466 ASASSN-16dw Ia        6.22 0.145 ---        ---        ---        ---        ---        ---        13.52 0.06 12.82 0.06 12.42 0.10  12.91 0.02 12.97 0.03 
APMUKS(BJ) B032028.93-441621.0 0.02997 ASASSN-16dx Ia        1.73 0.036 17.87 0.05 ---        ---        ---        ---        ---        16.42 0.14 15.76 0.19 15.33 0.19  14.66 0.03 14.44 0.04 
2MASX J13031054-2159149        0.02377 ASASSN-16ec Ia        3.02 0.282 18.41 0.05 ---        ---        ---        ---        ---        13.24 0.05 12.54 0.06 12.17 0.08  12.44 0.02 12.44 0.03 
SDSS J154029.29+005437.4       0.01173 ASASSN-16eh II        0.36 0.281 19.12 0.09 18.05 0.02 17.01 0.01 16.68 0.01 16.52 0.01 16.42 0.02 >16.5      >15.7      14.51 0.06* 15.05 0.04 14.92 0.08 
UGC 11409                      0.02802 ASASSN-16ej Ia        1.06 0.477 ---        17.20 0.02 15.32 0.00 14.33 0.00 13.79 0.00 13.36 0.00 12.40 0.03 11.67 0.04 11.25 0.05  11.57 0.02 11.55 0.02 
GALEXASC J072024.60+325058.8   0.01420 ASASSN-16ek IIb       6.82 0.162 17.47 0.03 ---        ---        ---        ---        ---        >16.5      >15.7      14.01 0.06* 14.55 0.03 14.35 0.06 
UGC 04671                      0.01352 ASASSN-16el II       34.71 0.053 15.77 0.01 15.13 0.01 13.88 0.00 13.24 0.00 12.89 0.00 12.65 0.00 11.60 0.03 10.93 0.04 10.61 0.05  10.85 0.02 10.64 0.02 
GALEXASC J133213.24+844042.7   0.02340 ASASSN-16em Ia        1.58 0.373 20.77 0.16 ---        ---        ---        ---        ---        16.16 0.12 15.59 0.16 15.21 0.19  14.76 0.03 14.65 0.04 
Uncatalogued                   0.03700 ASASSN-16eo Ia        0.10 0.119 ---        ---        ---        ---        ---        ---        >16.5      >15.7      15.09 0.06* 15.63 0.04 15.61 0.09 
UGC 11898                      0.01431 ASASSN-16eq Ia        7.02 0.869 ---        ---        ---        ---        ---        ---        11.40 0.03 10.57 0.04 10.20 0.04  10.55 0.02 10.20 0.02 
SDSS J115054.45+021828.1       0.02900 ASASSN-16es Ia        3.82 0.073 20.45 0.06 19.57 0.10 18.51 0.03 18.07 0.03 18.04 0.08 17.80 0.07 >16.5      >15.7      15.77 0.09* 16.31 0.07 16.20 0.23 
2MASX J10200192+5627397        0.02492 ASASSN-16et Ia        0.72 0.078 18.89 0.08 17.77 0.02 16.71 0.00 16.32 0.00 16.09 0.00 15.94 0.01 15.01 0.09 14.66 0.17 14.22 0.16  14.19 0.03 14.13 0.04 
NGC 2649                       0.01413 ASASSN-16eu IIP      33.93 0.086 15.47 0.02 14.62 0.01 13.35 0.00 12.69 0.00 12.36 0.00 12.19 0.00 11.22 0.03 10.66 0.05 10.34 0.06  ---        ---        
SDSS J171023.63+262350.3       0.04180 ASASSN-16ex Ia-09dc   4.25 0.091 19.60 0.13 19.77 0.11 18.36 0.02 18.03 0.02 17.86 0.03 17.76 0.09 >16.5      >15.7      15.84 0.08* 16.38 0.06 16.48 0.19 
UGC 06434                      0.03433 ASASSN-16fa Ia       18.16 0.073 18.26 0.07 16.80 0.01 15.18 0.00 14.36 0.00 13.90 0.00 13.56 0.00 12.35 0.02 11.60 0.03 11.21 0.04  11.51 0.02 11.55 0.02 
SDSS J153151.40+372445.8       0.02980 ASASSN-16fc Ia        2.87 0.046 18.92 0.02 19.66 0.12 18.18 0.02 17.74 0.02 17.46 0.02 17.39 0.05 >16.5      >15.7      14.84 0.06* 15.38 0.03 15.18 0.06 
2MASX J22212881-2215454        0.02391 ASASSN-16fd Ia        7.30 0.087 19.58 0.13 ---        ---        ---        ---        ---        12.46 0.03 11.72 0.04 11.48 0.06  11.90 0.02 11.94 0.02 
APMUKS(BJ) B225823.09-373218.0 0.03860 ASASSN-16fe Ia       15.03 0.044 18.71 0.04 ---        ---        ---        ---        ---        >16.5      >15.7      14.05 0.06* 14.59 0.03 14.41 0.05 
ESO 218-G008                   0.00873 ASASSN-16ff Ib        1.14 0.506 ---        ---        ---        ---        ---        ---        14.06 0.08 13.34 0.09 12.99 0.12  12.86 0.02 12.58 0.02 
2MASX J00051603-1629348        0.02489 ASASSN-16fg Ia        2.91 0.067 17.44 0.03 ---        ---        ---        ---        ---        13.73 0.04 13.10 0.06 12.83 0.08  12.82 0.03 12.65 0.04 
2MASXi J0002057-265846         0.03350 ASASSN-16fh Ia        2.91 0.043 18.71 0.07 ---        ---        ---        ---        ---        16.17 0.16 15.27 0.14 15.11 0.18  14.13 0.03 13.96 0.04 
IC 1289                        0.01831 ASASSN-16fj Ia        3.96 0.169 17.24 0.04 ---        ---        ---        ---        ---        12.85 0.03 12.16 0.03 11.90 0.06  11.95 0.02 11.82 0.02 
2MASX J10065350-1543022        0.02944 ASASSN-16fl Ia       14.40 0.159 20.47 0.13 ---        ---        ---        ---        ---        12.38 0.03 11.68 0.04 11.38 0.06  11.48 0.02 11.53 0.02 
Uncatalogued                   0.02120 ASASSN-16fn Ia        0.80 0.164 ---        ---        ---        ---        ---        ---        >16.5      >15.7      14.79 0.06* 15.33 0.04 15.41 0.10 
2MASX J13323577-0516218        0.02961 ASASSN-16fo Ia-91T    0.58 0.086 21.34 0.22 ---        ---        ---        ---        ---        13.65 0.04 12.97 0.05 12.72 0.09  12.71 0.02 12.72 0.03 
UGC 11868                      0.00365 ASASSN-16fp Ib/c-BL  33.12 0.234 16.63 0.02 ---        ---        ---        ---        ---        14.08 0.10 --- ---    13.33 0.16  14.51 0.03 14.51 0.05 
M66                            0.00243 ASASSN-16fq IIP      69.00 0.091 12.52 0.00 ---        ---        ---        ---        ---        6.91 0.02  6.22 0.02  5.95 0.02   8.22 0.02  8.09 0.02  
UGC 09523                      0.02909 ASASSN-16fs Ia        4.30 0.089 19.05 0.06 16.03 0.01 14.03 0.00 13.19 0.00 12.76 0.00 12.46 0.00 11.29 0.02 10.59 0.03 10.33 0.04  10.69 0.02 10.76 0.02 
CGCG 382-005                   0.02222 ASASSN-16ft II        4.36 0.087 17.47 0.02 16.67 0.01 15.41 0.00 14.88 0.00 14.63 0.00 14.41 0.01 13.32 0.05 12.65 0.07 12.36 0.10  12.80 0.02 12.68 0.03 
IC 4705                        0.01197 ASASSN-16fv Ia        0.85 0.272 17.94 0.07 ---        ---        ---        ---        ---        10.98 0.03 10.16 0.04 9.93 0.04   10.82 0.02 10.73 0.02 
GALEXASC J020044.56-461644.0   0.03700 ASASSN-16fx Ia        5.48 0.066 19.02 0.05 ---        ---        ---        ---        ---        >16.5      >15.7      15.42 0.07* 15.96 0.05 15.76 0.11 
CGCG 104-069                   0.03061 ASASSN-16gf Ia        1.46 0.097 20.46 0.29 16.93 0.01 15.04 0.00 14.20 0.00 13.79 0.00 13.47 0.00 12.50 0.03 11.81 0.03 11.54 0.04  11.60 0.02 11.71 0.02 
GALEXASC J200348.67-601528.7   0.03600 ASASSN-16gm Ia        9.26 0.111 18.61 0.07 ---        ---        ---        ---        ---        >16.5      >15.7      14.0 0.06*  14.54 0.03 14.47 0.05 
SDSS J120657.56+271806.0       0.05598 ASASSN-16gn IIn       1.24 0.056 19.09 0.10 18.02 0.03 16.55 0.00 15.87 0.00 15.50 0.00 15.21 0.01 14.87 0.06 14.22 0.07 13.95 0.11  13.78 0.03 13.64 0.03 
2MASX J13024397-2656276        0.01605 ASASSN-16go II        3.81 0.216 17.22 0.02 ---        ---        ---        ---        ---        12.76 0.03 12.11 0.04 11.77 0.05  11.64 0.02 11.45 0.02 
WKK 2066                       0.01600 ASASSN-16gp Ia        4.34 1.177 ---        ---        ---        ---        ---        ---        >16.5      >15.7      13.93 0.06* 14.47 0.03 14.50 0.05 
ESO 446-G023                   0.02314 ASASSN-16gq Ia       13.80 0.197 18.34 0.08 ---        ---        ---        ---        ---        11.98 0.02 11.19 0.03 10.87 0.05  11.38 0.02 11.40 0.02 
CGCG 503-021                   0.03733 ASASSN-16gv Ia       15.90 0.124 17.45 0.03 16.80 0.02 15.31 0.00 14.73 0.00 14.41 0.00 14.15 0.01 13.24 0.05 12.65 0.06 12.35 0.09  12.69 0.02 12.63 0.03 
UGC 01814                      0.01369 ASASSN-16gy II        2.75 0.401 16.06 0.02 ---        ---        ---        ---        ---        11.97 0.04 11.25 0.05 11.03 0.08  12.25 0.02 12.17 0.03 
APMUKS(BJ) B043218.28-211910.3 0.03200 ASASSN-16gz Ia        6.80 0.098 ---        ---        ---        ---        ---        ---        >16.5      >15.7      14.59 0.06* 15.13 0.03 15.15 0.07 
FAIRALL 0673                   0.02253 ASASSN-16ha Ia       13.74 0.033 18.76 0.06 ---        ---        ---        ---        ---        12.40 0.03 11.72 0.04 11.42 0.07  11.90 0.02 11.97 0.02 
2MASX J13590394+3308172        0.05097 ASASSN-16hc Ia-91T    6.95 0.040 21.26 0.27 17.45 0.02 15.57 0.00 14.67 0.00 14.25 0.00 13.95 0.00 13.10 0.03 12.38 0.03 12.07 0.06  12.15 0.02 12.16 0.02 
GALEXASC J015051.89+223348.8   0.02900 ASASSN-16hd Ia        9.96 0.246 19.82 0.13 18.96 0.08 17.98 0.01 17.62 0.02 17.37 0.03 17.39 0.07 >16.5      >15.7      15.27 0.07* 15.81 0.05 15.82 0.13 
MCG +03-06-031                 0.03200 ASASSN-16hh Ia       24.20 0.352 18.43 0.05 17.32 0.03 16.08 0.00 15.47 0.00 15.13 0.00 14.89 0.01 14.57 0.08 13.93 0.09 13.47 0.12  14.39 0.04 14.21 0.05 
GALEXASC J000403.88-344851.6   0.02320 ASASSN-16hn II        0.95 0.042 19.29 0.04 ---        ---        ---        ---        ---        >16.5      >15.7      14.88 0.06* 15.42 0.04 15.47 0.10 
ESO 509-IG064                  0.00866 ASASSN-16hp Ia        9.36 0.346 16.57 0.03 ---        ---        ---        ---        ---        13.87 0.06 13.36 0.07 13.17 0.11  12.75 0.04 12.42 0.03 
2MASX J22253147+3859010        0.02400 ASASSN-16hr Ia        2.87 0.335 18.98 0.08 17.57 0.02 16.42 0.00 15.88 0.00 15.56 0.00 15.33 0.01 15.18 0.06 14.53 0.08 14.12 0.10  13.42 0.03 13.23 0.03 
GALEXASC J215327.92-342420.8   0.01200 ASASSN-16hw Ia        0.11 0.070 18.78 0.05 ---        ---        ---        ---        ---        16.12 0.11 15.62 0.12 14.95 0.11  14.27 0.03 14.16 0.04 
UGC 09857                      0.00780 ASASSN-16hy II       38.62 0.068 16.95 0.02 16.73 0.02 15.59 0.00 15.27 0.01 15.12 0.01 15.03 0.02 >16.5      >15.7      14.6 0.06*  15.14 0.03 14.94 0.05 
2MASX J23154564-0120135        0.02531 ASASSN-16hz Ia        9.31 0.099 18.88 0.08 17.38 0.02 15.82 0.00 15.05 0.00 14.64 0.00 14.33 0.00 13.16 0.03 12.47 0.05 12.14 0.07  12.16 0.02 12.11 0.02 
GALEXASC J011415.49-162456.4   0.04700 ASASSN-16ic Ia        1.64 0.064 20.31 0.14 ---        ---        ---        ---        ---        >16.5      >15.7      16.63 0.14* 17.17 0.13 17.08 0.47 
2MASXi J1604144+164124         0.04452 ASASSN-16ie Ia        0.86 0.098 ---        18.69 0.06 17.16 0.01 16.42 0.01 16.06 0.01 15.85 0.02 >16.5      >15.7      14.06 0.06* 14.60 0.03 14.49 0.05 
AM 0557-522 NED03              0.03202 ASASSN-16if Ia       57.97 0.171 ---        ---        ---        ---        ---        ---        11.39 0.02 10.64 0.03 10.34 0.04  10.72 0.02 10.68 0.02 
ESO 422-G019                   0.01606 ASASSN-16in IIn      23.75 0.036 17.07 0.03 ---        ---        ---        ---        ---        14.96 0.09 14.44 0.13 13.99 0.17  14.05 0.03 13.97 0.03 
2MASX J18400114+5413042        0.03200 ASASSN-16io Ia        1.65 0.101 19.92 0.12 ---        ---        ---        ---        ---        15.02 0.08 14.25 0.10 13.83 0.10  14.14 0.05 13.98 0.05 
ESO 479-G007                   0.01200 ASASSN-16ip Ia        0.60 0.054 20.21 0.12 ---        ---        ---        ---        ---        12.64 0.04 11.97 0.05 11.77 0.09  12.10 0.02 12.15 0.02 
ESO 471-G041                   0.02860 ASASSN-16iq Ia        1.94 0.047 ---        ---        ---        ---        ---        ---        12.79 0.04 12.14 0.05 11.86 0.08  12.37 0.02 12.33 0.02 
NGC 6942                       0.01091 ASASSN-16jc Ia       33.18 0.130 17.92 0.03 ---        ---        ---        ---        ---        9.79 0.02  9.09 0.02  8.86 0.03   10.18 0.02 10.21 0.02 
2MASX J17055033+6950555        0.03940 ASASSN-16je Ia        6.80 0.086 18.29 0.04 ---        ---        ---        ---        ---        14.32 0.09 13.54 0.10 13.22 0.14  13.80 0.03 13.69 0.04 
UGCA 430                       0.01144 ASASSN-16jf Ia       54.50 0.064 15.61 0.01 ---        ---        ---        ---        ---        15.43 0.14 14.85 0.21 14.05 0.16  14.65 0.03 14.58 0.06 
2dFGRS S501Z101                0.03890 ASASSN-16jh Ia       10.20 0.037 18.32 0.06 ---        ---        ---        ---        ---        >16.5      >15.7      14.72 0.06* 15.26 0.04 15.12 0.08 
GALEXASC J234711.93+100501.3   0.02500 ASASSN-16jj Ia        3.49 0.165 19.14 0.10 18.37 0.05 17.10 0.01 16.60 0.01 16.31 0.01 16.18 0.03 >16.5      >15.7      14.4 0.06*  14.94 0.03 14.80 0.07 
CGMW 2-2125                    0.02400 ASASSN-16jq Ia        7.01 0.595 ---        ---        ---        ---        ---        ---        >16.5      >15.7      >15.6     ---        ---        
ESO 344-G021                   0.01078 ASASSN-16jt IIn-09ip  5.24 0.035 16.34 0.01 ---        ---        ---        ---        ---        12.64 0.03 12.06 0.05 11.83 0.07  12.42 0.02 12.37 0.02 
IC 1780                        0.03476 ASASSN-16jw Ia        2.77 0.146 17.97 0.02 16.75 0.01 15.37 0.00 14.68 0.00 14.29 0.00 13.98 0.00 12.93 0.03 12.23 0.04 11.88 0.07  12.22 0.02 12.12 0.02 
AGC 331536                     0.02800 ASASSN-16ke Ia-91T    3.09 0.201 21.30 0.24 20.14 0.13 18.79 0.01 18.32 0.02 18.09 0.02 17.90 0.07 >16.5      >15.7      15.47 0.08* 16.01 0.06 16.66 0.31 
LSBG F156-039                  0.04371 ASASSN-16kk Ia-91T    6.98 0.037 20.47 0.21 ---        ---        ---        ---        ---        12.39 0.03 11.70 0.04 11.40 0.06  11.45 0.02 11.50 0.02 
ESO 197-G010                   0.02059 ASASSN-16km Ia        0.22 0.055 18.54 0.08 ---        ---        ---        ---        ---        10.09 0.03 9.21 0.03  9.01 0.04   10.02 0.02 10.07 0.02 
2MASX J05073951-1932539        0.03043 ASASSN-16kv Ia        1.33 0.114 20.37 0.16 ---        ---        ---        ---        ---        13.20 0.03 12.55 0.04 12.21 0.06  12.16 0.02 12.21 0.02 
2MASX J05080487-4141151        0.04453 ASASSN-16kw Ia        5.60 0.061 17.87 0.05 ---        ---        ---        ---        ---        14.04 0.07 13.68 0.10 13.16 0.14  13.53 0.03 13.42 0.03 
ESO 555-G029                   0.00965 ASASSN-16kz Ia       50.18 0.187 17.56 0.04 ---        ---        ---        ---        ---        12.50 0.04 11.78 0.05 11.50 0.08  12.40 0.02 12.51 0.02 
2MASXi J0229172+180515         0.01640 ASASSN-16la Ia        3.23 0.574 ---        ---        ---        ---        ---        ---        >16.5      >15.7      13.77 0.06* 14.31 0.03 14.21 0.05 
GALEXASC J192901.47-515813.5   0.01610 ASASSN-16lc Ia        9.11 0.137 20.95 0.22 ---        ---        ---        ---        ---        >16.5      >15.7      16.1 0.09*  16.64 0.07 16.74 0.29 
ARK 530                        0.02117 ASASSN-16lg Ia        0.44 0.215 ---        ---        ---        ---        ---        ---        11.40 0.02 10.71 0.03 10.40 0.04  10.69 0.02 10.72 0.02 
IRAS F18594+5429               0.02615 ASASSN-16ll II        6.73 0.168 18.56 0.08 ---        ---        ---        ---        ---        14.95 0.06 14.33 0.06 13.91 0.05  13.34 0.02 13.11 0.02 
2MASX J09033461+4142367        0.04048 ASASSN-16lm Ia        9.10 0.049 18.16 0.03 17.06 0.02 15.72 0.00 15.06 0.00 14.71 0.00 14.41 0.01 14.27 0.08 13.64 0.09 13.44 0.12  13.37 0.02 13.32 0.03 
IC 0607                        0.01860 ASASSN-16lx Ia       47.12 0.115 16.67 0.02 15.64 0.01 14.16 0.00 13.37 0.00 12.97 0.00 12.62 0.00 12.59 0.03 11.94 0.05 11.64 0.06  12.35 0.02 12.39 0.03 
Uncatalogued                   0.04000 ASASSN-16lz Ia        2.30 0.120 21.14 0.30 ---        ---        ---        ---        ---        >16.5      >15.7      16.37 0.08* 16.91 0.06 17.10 0.23 
ESO 233-IG014                  0.01891 ASASSN-16mc Ia        0.30 0.115 16.97 0.02 ---        ---        ---        ---        ---        12.46 0.03 11.79 0.04 11.48 0.06  11.28 0.02 11.07 0.02 
SDSS J092119.07+170159.5       0.02800 ASASSN-16mj Ia-91T    1.39 0.080 20.73 0.16 19.64 0.04 18.77 0.01 18.44 0.01 18.23 0.01 18.06 0.03 >16.5      >15.7      15.66 0.09* 16.20 0.07 16.01 0.19 
GALEXASC J215436.98-425103.9   0.02660 ASASSN-16ml II        4.49 0.044 18.33 0.04 ---        ---        ---        ---        ---        >16.5      >15.7      14.45 0.06* 14.99 0.03 14.89 0.06 
2MASX J01004149-0026406        0.04360 ASASSN-16mt Ia        0.30 0.098 21.31 0.25 18.24 0.02 16.54 0.00 15.79 0.00 15.41 0.00 15.14 0.01 14.02 0.05 13.45 0.06 12.99 0.08  13.10 0.03 13.10 0.04 
ESO 563-G035                   0.01856 ASASSN-16mv Ia       19.00 0.475 18.96 0.08 ---        ---        ---        ---        ---        11.25 0.02 10.46 0.02 10.17 0.04  10.67 0.02 10.57 0.02 
KUG 1201+220                   0.02145 ASASSN-16mz II       10.81 0.063 ---        17.65 0.02 16.58 0.00 16.09 0.00 15.86 0.00 15.67 0.01 >16.5      >15.7      13.91 0.06* 14.45 0.03 14.36 0.05 
2MASX J04091030+2126244        0.02119 ASASSN-16na Ia-91T    0.32 1.296 ---        ---        ---        ---        ---        ---        11.89 0.03 11.11 0.03 10.76 0.04  10.96 0.02 10.94 0.02 
2MASX J21255058-3724071        0.03069 ASASSN-16nm Ia       19.78 0.216 18.22 0.24 ---        ---        ---        ---        ---        13.29 0.05 12.72 0.06 12.32 0.10  12.82 0.03 12.69 0.03 
APMUKS(BJ) B214820.71-555825.5 0.03200 ASASSN-16nn Ia        3.47 0.059 19.27 0.13 ---        ---        ---        ---        ---        >16.5      >15.7      14.9 0.06*  15.44 0.04 15.15 0.08 
IC 0493                        0.02071 ASASSN-16no Ia       15.34 0.106 16.92 0.02 15.76 0.01 14.57 0.00 13.95 0.00 13.63 0.00 13.36 0.00 12.08 0.02 11.37 0.02 11.09 0.04  11.44 0.02 11.31 0.02 
SDSS J123643.42+260647.1       0.02084 ASASSN-16np Ia        3.26 0.044 19.53 0.07 18.56 0.02 17.59 0.01 17.09 0.00 16.85 0.01 16.62 0.01 15.93 0.07 15.29 0.10 15.12 0.11  14.30 0.03 14.10 0.04 
GALEXASC J100418.99+432525.7   0.02500 ASASSN-16ns II        5.42 0.034 20.69 0.21 ---        ---        ---        ---        ---        15.42 0.05 14.65 0.04 14.58 0.07  14.31 0.03 14.22 0.05 
CGCG 068-029                   0.03422 ASASSN-16nt Ia        0.73 0.097 20.37 0.24 17.26 0.02 15.47 0.00 14.64 0.00 14.26 0.00 13.95 0.00 12.99 0.03 12.30 0.05 12.03 0.05  12.11 0.02 12.16 0.02 
2MASX J05482726-2319189        0.04607 ASASSN-16nv Ia        6.95 0.084 ---        ---        ---        ---        ---        ---        14.73 0.07 14.26 0.09 13.79 0.12  13.67 0.04 13.47 0.05 
ESO 087-IG 041                 0.03021 ASASSN-16of Ia        7.65 0.211 18.53 0.05 ---        ---        ---        ---        ---        >16.5      >15.7      11.57 0.05* 12.11 0.02 11.80 0.02 
SDSS J053208.29-020407.9       0.02900 ASASSN-16oj Ia       24.28 1.586 ---        ---        ---        ---        ---        ---        >16.5      >15.7      >15.6     ---        ---        
GALEXASC J005328.92-362154.1   0.03700 ASASSN-16ok Ia        6.66 0.040 20.60 0.11 ---        ---        ---        ---        ---        >16.5      >15.7      16.86 0.15* 17.40 0.14 17.25      
GALEXASC J011003.70-702046.4   0.03000 ASASSN-16ol Ia       10.87 0.068 18.92 0.05 ---        ---        ---        ---        ---        >16.5      >15.7      14.84 0.06* 15.38 0.04 15.20 0.07 
AM 2329-410                    0.04531 ASASSN-16om Ia        9.57 0.051 20.59 0.20 ---        ---        ---        ---        ---        12.83 0.03 12.09 0.05 11.87 0.07  11.99 0.02 12.00 0.02 
2MASX J01411858-0012382        0.05546 ASASSN-16oo Ia        2.40 0.084 18.13 0.05 17.83 0.02 16.50 0.00 15.98 0.00 15.69 0.00 15.51 0.01 14.57 0.07 13.92 0.10 13.35 0.10  13.87 0.04 13.66 0.05 
AM 1228-353 NED02              0.01992 ASASSN-16oq Ia        8.93 0.168 17.58 0.03 ---        ---        ---        ---        ---        12.93 0.03 12.15 0.04 11.77 0.06  11.41 0.02 11.18 0.02 
NPM1G +01.0158                 0.02834 ASASSN-16ov Ia        0.40 0.161 ---        ---        ---        ---        ---        ---        >16.5      >15.7      12.77 0.06* 13.31 0.04 13.35 0.05 
SSTSL2 J073710.03-521905.6     0.03510 ASASSN-16oy II        2.11 0.589 ---        ---        ---        ---        ---        ---        >16.5      >15.7      14.18 0.06* 14.72 0.03 14.47 0.04 
GALEXASC J090013.19-133803.5   0.03100 ASASSN-16oz Ia-91T    2.95 0.149 20.69 0.16 ---        ---        ---        ---        ---        >16.5      >15.7      16.23 0.1*  16.77 0.09 16.35 0.20 
Uncatalogued                   0.03400 ASASSN-16pa Ia        9.70 0.449 21.34 0.24 ---        ---        ---        ---        ---        >16.5      >15.7      14.52 0.06* 15.06 0.04 14.95 0.06 
CGCG 058-057                   0.02978 ASASSN-16pb Ia        7.53 0.080 17.93 0.04 17.18 0.02 15.90 0.00 15.35 0.00 15.05 0.00 14.85 0.01 >16.5      >15.7      13.61 0.06* 14.15 0.03 14.15 0.05 
PGC 241921                     0.02150 ASASSN-16pd Ia        2.71 0.474 20.04 0.18 ---        ---        ---        ---        ---        >16.5      >15.7      14.45 0.06* 14.99 0.03 14.93 0.04 
GALEXASC J232303.16-361420.6   0.03710 ASASSN-16pj Ia        1.13 0.047 19.27 0.07 ---        ---        ---        ---        ---        >16.5      >15.7      14.61 0.06* 15.15 0.04 15.08 0.08 
SDSS J122739.96+403651.3       0.02328 ASASSN-16pk Ia        2.09 0.042 18.91 0.07 18.42 0.03 17.41 0.01 17.06 0.01 16.85 0.01 16.77 0.02 >16.5      >15.7      14.35 0.06* 14.89 0.03 14.72 0.06 
IC 0988                        0.02693 ASASSN-16pl Ia        7.88 0.087 18.36 0.04 15.98 0.01 14.32 0.00 13.62 0.00 13.26 0.00 13.00 0.00 11.85 0.02 11.11 0.03 10.91 0.05  11.17 0.02 11.19 0.02 
AM 0204-600                    0.02430 ASASSN-16po II        0.45 0.078 16.79 0.02 ---        ---        ---        ---        ---        14.62 0.09 14.10 0.10 13.90 0.17  13.66 0.03 13.41 0.03 
GALEXASC J234236.73-454123.7   0.07680 ASASSN-16pp IIn       1.80 0.034 20.64 0.15 ---        ---        ---        ---        ---        >16.5      >15.7      14.54 0.06* 15.08 0.04 14.89 0.07

==> anc/table4.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- III. 2016
Authors: T. W.-S. Holoien et al.
Table: Table 4 - Non-ASAS-SN Supernova Host Galaxies
================================================================================
Byte-by-byte Description of file: table4.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 28 A28    ---      HostName  Name of host galaxy
  30- 36 F7.5   ---      Redshift  Redshift of host galaxy
  38- 66 A29    ---      SNName    Name of supernova
  68- 74 A7     ---      Type      Type of supernova
  76- 80 A5     arcsec   Offset    Offset of supernova from host nucleus
  82- 86 F5.3   mag      Av        V-band extinction (1)
  88- 97 A10    mag      NUVmag    GALEX NUV magnitude and uncertainty (2)
  99-108 A10    mag      umag      SDSS u magnitude and uncertainty (3)
 110-119 A10    mag      gmag      SDSS g magnitude and uncertainty (3)
 121-130 A10    mag      rmag      SDSS r magnitude and uncertainty (3)
 132-141 A10    mag      imag      SDSS i magnitude and uncertainty (3)
 143-152 A10    mag      zmag      SDSS z magnitude and uncertainty (3)
 154-163 A10    mag      Jmag      2MASS J magnitude and uncertainty (4)
 165-174 A10    mag      Hmag      2MASS H magnitude and uncertainty (4)
 176-186 A11    mag      Kmag      2MASS Ks magnitude and uncertainty (4, 5)
 188-197 A10    mag      W1mag     WISE W1 magnitude and uncertainty
 199-208 A10    mag      W2mag     WISE W2 magnitude and uncertainty
--------------------------------------------------------------------------------
Note (1):   Galactic extinction taken from Schlafly & Finkbeiner (2011).
Note (2):   No magnitude is listed for those galaxies not detected in GALEX survey data.
Note (3):   No magnitude is listed for those galaxies not detected in SDSS data or those located outside of the SDSS footprint.
Note (4):   For those galaxies not detected in 2MASS data, we assume an upper limit of the faintest galaxy detected in each band from our sample.
Note (5):   Ks-band magnitudes marked with a “*” indicate those estimated from the WISE W1-band data, as described in the text.
--------------------------------------------------------------------------------
2MASX J04012613-5445295      0.04510 2016D                         Ia                2.23 0.035 19.96 0.18 ---        ---        ---        ---        ---        12.34 0.03 11.63 0.04 11.26 0.06  11.49 0.02 11.55 0.02 
NGC 5247                     0.00452 2016C                         IIP             112.25 0.244 ---        ---        ---        ---        ---        ---        8.80 0.02  8.17 0.02  7.93 0.03   10.46 0.02 10.34 0.02 
ESO 138-G006                 0.01505 MASTER OT J165420.77-615258   IIP               8.04 0.425 ---        ---        ---        ---        ---        ---        >16.5      >15.7      13.57 0.07* 14.21 0.04 14.00 0.04 
NGC 1171                     0.00915 2016G                         Ic-BL            16.68 0.431 15.89 0.02 15.31 0.01 13.54 0.00 12.64 0.00 12.18 0.00 11.84 0.00 10.79 0.02 10.10 0.02 9.80 0.03   10.87 0.02 10.89 0.02 
NGC 5374                     0.01462 2016P                         Ic-BL            21.88 0.074 15.12 0.01 14.52 0.01 13.31 0.00 12.53 0.00 12.13 0.00 11.82 0.00 10.81 0.03 10.16 0.04 9.88 0.06   10.86 0.02 10.67 0.02 
NGC 946                      0.01925 2016W                         Ia               18.44 0.191 18.83 0.12 ---        ---        ---        ---        ---        10.83 0.02 10.11 0.02 9.82 0.02   10.25 0.02 10.25 0.02 
2MASX J02030578-0350240      0.04248 ATLAS16aaf                    Ia-07if           3.18 0.069 20.06 0.11 17.59 0.02 15.92 0.00 15.26 0.00 14.93 0.00 14.71 0.00 13.76 0.04 13.07 0.05 12.80 0.07  12.85 0.04 12.83 0.04 
2MASX J03214217+4205549      0.01800 ATLAS16aab                    Ia-91bg           6.36 0.513 ---        18.14 0.03 16.30 0.00 15.37 0.00 14.90 0.00 14.53 0.01 13.62 0.05 12.87 0.07 12.58 0.09  13.16 0.04 13.20 0.04 
SDSS J105908.63+103829.7     0.03500 MASTER OT J105908.57+103834.8 Ia                5.16 0.069 21.29 0.22 21.31 0.32 20.18 0.05 19.77 0.06 19.57 0.06 19.93 0.32 >16.5      >15.7      16.92 0.22* 17.56 0.21 16.49 0.29 
NGC 5292                     0.01490 2016adi                       Ia               46.56 0.164 15.76 0.02 ---        ---        ---        ---        ---        9.78 0.02  9.13 0.03  8.84 0.03   10.07 0.02 10.12 0.02 
NGC 5128                     0.00183 2016adj                       IIb              39.56 0.315 ---        ---        ---        ---        ---        ---        5.03 0.02  4.31 0.02  3.99 0.02   5.26 0.05  4.76 0.04  
NGC 5962                     0.00653 2016afa                       II               12.45 0.149 14.11 0.01 13.89 0.00 12.27 0.00 11.51 0.00 11.14 0.00 10.69 0.00 9.58 0.01  8.89 0.01  8.61 0.02   9.67 0.02  9.53 0.02  
NGC 1278                     0.02031 2016ajf                       Ia                6.42 0.451 19.11 0.05 ---        ---        ---        ---        ---        10.30 0.02 9.57 0.02  9.25 0.03   10.10 0.02 10.14 0.02 
2dFGRS S394Z183              0.02136 Gaia16aeu                     Ia-91bg          14.70 0.069 20.43 0.13 ---        ---        ---        ---        ---        >16.5      >15.7      14.77 0.07* 15.41 0.04 15.80 0.11 
Uncatalogued                 0.03000 Gaia16agf                     Ia               20.09 0.182 ---        ---        ---        ---        ---        ---        >16.5      >15.7      >15.6     ---        ---        
SDSS J134550.90+264747.4     0.05046 2016aqt                       Ia-91T            2.16 0.046 19.14 0.11 18.79 0.07 17.75 0.01 17.45 0.01 17.24 0.02 17.10 0.05 >16.5      >15.7      15.51 0.08* 16.15 0.05 16.09 0.15 

SDSS J131014.04+323115.9     0.01700 PS16bdu                       IIn               2.16 0.041 ---        22.08 0.28 21.19 0.06 20.94 0.07 20.99 0.11 21.07 0.39 >16.5      >15.7      >15.6     ---        ---        
NGC 2444                     0.01350 2016bam                       II               33.80 0.140 ---        15.57 0.01 13.73 0.00 12.84 0.00 12.41 0.00 12.10 0.00 11.17 0.02 10.47 0.02 10.21 0.03  10.39 0.02 10.48 0.02 
ESO 560-G013                 0.01080 ATLAS16ago                    IIP              50.82 1.050 ---        ---        ---        ---        ---        ---        10.09 0.02 9.26 0.02  8.90 0.02   10.45 0.02 10.27 0.02 
ESO 163-G011                 0.00941 2016bas                       IIb              20.02 0.407 ---        ---        ---        ---        ---        ---        10.81 0.02 10.01 0.02 9.64 0.03   10.32 0.02 10.08 0.02 
NGC 3631                     0.00386 2016bau                       Ib               38.07 0.045 13.14 0.00 ---        ---        ---        ---        ---        9.30 0.02  8.61 0.02  8.38 0.02   9.89 0.02  9.78 0.02  
SDSS J131405.16+335510.1     0.03535 MASTER OT J131405.90+335509.7 IIb               9.43 0.030 18.88 0.06 18.89 0.06 17.71 0.01 17.34 0.01 17.06 0.01 17.06 0.04 >16.5      >15.7      >15.6     ---        ---        
IC 2150                      0.01040 2016bfu                       Ia-91bg          37.95 0.131 15.65 0.02 ---        ---        ---        ---        ---        11.13 0.03 10.49 0.04 10.15 0.05  11.86 0.02 11.81 0.02 
IC 2150                      0.01040 2016bfv                       II               21.59 0.132 15.65 0.02 ---        ---        ---        ---        ---        11.13 0.03 10.49 0.04 10.15 0.05  11.86 0.02 11.81 0.02 
NGC 3184                     0.00198 2016bkv                       IIb              29.19 0.046 ---        ---        ---        ---        ---        ---        8.50 0.02  7.85 0.02  7.62 0.02   10.97 0.02 10.88 0.02 
CGCG 173-029                 0.01651 PS16bos                       II               18.90 0.405 17.87 0.06 ---        ---        ---        ---        ---        13.42 0.05 12.70 0.06 12.34 0.10  13.09 0.03 13.00 0.03 
IC 0438                      0.01042 2016blx                       II               50.49 0.199 14.36 0.01 ---        ---        ---        ---        ---        10.59 0.03 9.93 0.04  9.70 0.06   11.78 0.03 11.74 0.02 
CGCG 089-046                 0.01916 PTSS-16ckr                    Ib               11.70 0.087 16.65 0.03 16.60 0.01 15.64 0.00 15.39 0.00 15.25 0.00 15.15 0.01 14.60 0.07 14.13 0.09 13.71 0.11  13.58 0.03 13.48 0.04 
CGCG 077-110                 0.03292 MASTER OT J152333.04+092125.6 Ia               50.96 0.089 20.07 0.19 16.33 0.01 14.42 0.00 13.56 0.00 13.15 0.00 12.86 0.00 11.85 0.02 11.14 0.03 10.84 0.05  11.14 0.02 11.20 0.02 
NGC 5221                     0.02328 iPTF16abc                     Ia-91T          170.00 0.080 17.64 0.06 15.89 0.01 13.90 0.00 12.97 0.00 12.50 0.00 12.08 0.00 11.15 0.02 10.45 0.03 10.15 0.03  10.78 0.02 10.70 0.02 
IC 4721                      0.00746 2016bmi                       II              121.46 0.216 14.59 0.01 ---        ---        ---        ---        ---        10.16 0.02 9.44 0.02  9.22 0.03   11.38 0.03 11.35 0.02 
NGC 7391                     0.01017 2016brx                       Ia               32.02 0.264 18.49 0.05 14.94 0.01 12.85 0.00 11.92 0.00 11.41 0.00 11.08 0.00 9.71 0.01  9.00 0.02  8.74 0.02   9.54 0.02  9.60 0.02  
UGC 11635                    0.01602 2016bry                       Ia               20.40 0.431 16.55 0.02 ---        ---        ---        ---        ---        10.51 0.02 9.80 0.03  9.43 0.03   10.48 0.02 10.40 0.02 
Uncatalogued                 0.02300 Gaia16alq                     Ia                2.75 0.184 ---        ---        ---        ---        ---        ---        >16.5      >15.7      >15.6     ---        ---        
IC 0983                      0.01816 MASTER OT J140958.91+174549.4 IIP             133.51 0.067 ---        15.31 0.01 13.50 0.00 12.69 0.00 12.29 0.00 11.98 0.00 10.62 0.02 9.98 0.02  9.65 0.03   10.89 0.02 10.97 0.02 
SDSS J134448.50+210447.1     0.05300 CSS160427:134449+210448       Ia                1.26 0.072 21.82 0.38 21.16 0.12 19.99 0.02 19.64 0.02 19.42 0.03 19.34 0.09 >16.5      >15.7      16.72 0.16* 17.36 0.15 16.91 0.34 
Mrk 0685                     0.01489 iPTF16auf                     Ia                5.58 0.042 ---        15.29 0.00 14.63 0.00 14.47 0.00 14.32 0.00 14.18 0.00 13.70 0.04 13.15 0.05 13.00 0.08  12.76 0.02 12.46 0.02 
GALEXASC J202606.38-200732.4 0.02260 MASTER OT J202606.27-200732.6 Ia               16.90 0.148 20.49 0.14 18.29 0.02 17.16 0.00 16.86 0.00 16.78 0.00 16.77 0.01 15.84 0.07 15.88 0.14 15.60 0.21  15.59 0.05 15.66 0.13 
NGC 4125                     0.00452 KAIT-16X                      Ia               11.82 0.052 15.89 0.02 ---        ---        ---        ---        ---        7.91 0.02  7.24 0.02  6.98 0.02   8.51 0.02  8.48 0.02  
MCG +12-08-047               0.01200 MASTER OT J83637.5+733504.8   IIn              19.53 0.054 17.13 0.03 ---        ---        ---        ---        ---        >16.5      >15.7      14.14 0.07* 14.78 0.04 14.63 0.06 
IC 0245                      0.01520 2016cqk                       IIP               3.24 0.067 17.05 0.03 ---        ---        ---        ---        ---        12.42 0.03 11.70 0.04 11.44 0.06  11.56 0.02 11.39 0.02 
NGC 4708                     0.01390 ATLAS16bdg                    Ia                2.20 0.126 16.34 0.02 ---        ---        ---        ---        ---        11.24 0.03 10.61 0.04 10.31 0.06  11.27 0.02 11.09 0.02 
CGCG 280-024                 0.04457 PTSS-16ijc                    Ia               24.17 0.282 ---        ---        ---        ---        ---        ---        12.39 0.03 11.62 0.05 11.37 0.06  11.75 0.02 11.75 0.02 
GALEXASC J211223.05+144644.9 0.02930 MASTER OT J211223.35+144645.1 Ia                4.38 0.262 19.89 0.14 ---        ---        ---        ---        ---        15.67 0.06 15.07 0.07 14.77 0.11  14.69 0.03 14.62 0.06 
ZOAG G097.31-08.31           0.04400 PTSS-16jik                    IIn              55.01 0.447 ---        ---        ---        ---        ---        ---        >16.5      >15.7      >15.6     ---        ---        
SDSS J151955.92+052418.9     0.04500 CSS160708:151956+052419       Ia                0.04 0.132 ---        25.49 1.62 21.93 0.15 22.12 0.27 21.62 0.27 24.08 1.08 >16.5      >15.7      >15.6     ---        ---        
ESO 018-G002                 0.01928 2016dag                       Ia               23.41 0.224 ---        ---        ---        ---        ---        ---        10.47 0.02 9.73 0.03  9.46 0.04   10.49 0.02 10.53 0.02 
ESO 466-G032                 0.01710 2016ekg                       Ia               17.26 0.061 17.40 0.03 ---        ---        ---        ---        ---        14.99 0.09 14.57 0.14 14.31 0.24  14.39 0.03 14.18 0.05 
2MASX J05595753-1805253      0.02805 Gaia16axi                     Ia                8.46 0.255 18.52 0.05 ---        ---        ---        ---        ---        12.07 0.03 11.39 0.04 10.97 0.06  11.09 0.02 10.95 0.02 
NGC 83                       0.02077 2016eoa                       Ia               11.63 0.193 18.79 0.07 15.43 0.01 13.39 0.00 12.43 0.00 11.89 0.00 11.46 0.00 10.41 0.02 9.68 0.02  9.38 0.03   10.02 0.02 10.01 0.02 
UGC 00005                    0.02425 2016eob                       II               24.13 0.109 16.55 0.03 15.48 0.01 14.00 0.00 13.20 0.00 12.79 0.00 12.50 0.00 11.32 0.02 10.63 0.03 10.34 0.04  11.48 0.02 11.44 0.02 
IC 0272                      0.02893 ATLAS16cjv                    Ia               11.34 0.125 16.90 0.02 ---        ---        ---        ---        ---        11.98 0.03 11.24 0.04 10.94 0.07  11.91 0.02 11.89 0.02 
SDSS J015804.75-005221.8     0.08040 PS16dtm                       SLSN-II/TDE/AGN   0.20 0.070 20.32 0.12 19.69 0.05 18.63 0.01 18.08 0.01 17.68 0.01 17.54 0.02 >16.5      >15.7      14.45 0.07* 15.09 0.03 14.65 0.06 
GALEXASC J010135.75+170604.9 0.03400 Gaia16bba                     Ia                3.12 0.128 20.86 0.19 19.91 0.09 18.97 0.02 18.59 0.03 18.35 0.04 18.16 0.08 >16.5      >15.7      16.13 0.11* 16.77 0.09 16.63 0.26 
GALEXASC J235916.23+220302.4 0.04000 Gaia16bbi                     Ia                3.20 0.135 19.53 0.08 18.51 0.03 17.78 0.01 17.64 0.01 17.41 0.01 17.35 0.03 >16.5      >15.7      14.9 0.08*  15.54 0.05 15.51 0.12 
CGCG 249-11                  0.01820 ATLAS16cpu                    Ia               15.60 0.076 18.61 0.05 16.38 0.01 14.89 0.00 14.13 0.00 13.74 0.00 13.43 0.00 12.59 0.03 11.85 0.05 11.58 0.06  11.71 0.02 11.64 0.02 
NGC 888                      0.02919 MASTER OT J021729.29-595123.9 Ia               57.01 0.106 19.21 0.12 ---        ---        ---        ---        ---        11.18 0.02 10.45 0.03 10.15 0.04  10.62 0.02 10.67 0.02 
UGC 10502                    0.01437 2016fnr                       Ia                5.83 0.128 15.34 0.01 ---        ---        ---        ---        ---        11.41 0.04 10.79 0.06 10.58 0.08  12.38 0.03 12.45 0.03 
GALEXASC J140251.91-303700.7 0.03700 Gaia16bew                     Ia                1.50 0.164 17.79 0.16 ---        ---        ---        ---        ---        >16.5      >15.7      13.18 0.07* 13.82 0.03 13.85 0.04 
NGC 1122                     0.01201 KAIT-16ay                     II                7.86 0.242 16.47 0.03 16.20 0.01 14.43 0.00 13.50 0.00 13.01 0.00 12.60 0.00 10.47 0.02 9.73 0.03  9.45 0.03   10.34 0.02 10.25 0.02 
Uncatalogued                 0.06300 CSS160904:230721+025428       Ia+CSM            0.61 0.200 ---        22.44 0.24 21.09 0.04 20.65 0.03 20.51 0.05 20.37 0.14 >16.5      >15.7      >15.6     ---        ---        
IC 1657                      0.01195 2016gfk                       Ia               23.64 0.073 15.43 0.01 ---        ---        ---        ---        ---        10.55 0.01 9.83 0.02  9.52 0.03   10.36 0.02 10.19 0.02 
2MASX J18193566+2347137      0.01400 2016gfr                       Ia                4.67 0.366 20.91 0.23 17.43 0.02 15.56 0.00 14.73 0.00 14.31 0.00 14.05 0.00 13.14 0.04 12.43 0.05 12.19 0.06  12.41 0.03 12.40 0.02 
NGC 2276                     0.00806 2016gfy                       II               34.99 0.274 13.86 0.00 ---        ---        ---        ---        ---        10.26 0.02 9.63 0.03  9.28 0.04   10.73 0.02 10.36 0.02 
MCG -01-12-008               0.03074 Gaia16bhj                     Ia               38.58 0.117 17.06 0.03 ---        ---        ---        ---        ---        12.17 0.03 11.47 0.03 11.15 0.07  11.68 0.02 11.65 0.02 
UGC 11199                    0.02121 2016ghq                       Ia                5.94 0.095 17.82 0.06 ---        ---        ---        ---        ---        11.92 0.02 11.22 0.03 10.96 0.04  11.11 0.02 11.16 0.02 
GALEXASC J063224.91-713403.9 0.00600 OGLE16dha                     Ia                1.70 0.261 17.34 0.02 ---        ---        ---        ---        ---        >16.5      >15.7      13.16 0.07* 13.80 0.03 13.65 0.03 
NGC 613                      0.00490 2016gkg                       IIb              92.51 0.053 13.84 0.01 ---        ---        ---        ---        ---        8.10 0.02  7.51 0.02  7.19 0.02   8.79 0.02  8.39 0.02  
Uncatalogued                 0.06000 2016gsd                       II                1.72 0.254 ---        ---        ---        ---        ---        ---        >16.5      >15.7      >15.6     ---        ---        
UGC 11722                    0.01653 2016grk                       II               47.55 0.537 18.10 0.12 ---        ---        ---        ---        ---        11.46 0.03 10.71 0.04 10.44 0.05  11.12 0.02 11.11 0.02 
CGCG 500-022                 0.03131 SNhunt325                     Ia               18.09 0.232 17.72 0.03 16.79 0.01 15.63 0.00 15.07 0.00 14.75 0.00 14.52 0.01 13.49 0.04 12.83 0.06 12.55 0.07  12.38 0.02 12.23 0.02 
NGC 2865                     0.00874 Gaia16bkz                     Ia               42.24 0.228 16.93 0.04 ---        ---        ---        ---        ---        9.46 0.01  8.79 0.02  8.55 0.02   9.47 0.02  9.44 0.02  
FGC 0362                     0.02159 MASTER OT J025606.21+274206.8 IIP              30.50 0.377 ---        18.59 0.08 16.82 0.01 16.15 0.01 15.81 0.01 15.58 0.03 15.52 0.11 14.76 0.15 14.21 0.14  14.35 0.03 14.21 0.05 
NGC 51                       0.01860 2016gxp                       Ia               12.00 0.338 18.48 0.07 ---        ---        ---        ---        ---        10.63 0.02 9.89 0.02  9.61 0.03   10.14 0.02 10.11 0.02 
UGC 11289                    0.01333 KAIT-16az                     IIb              16.92 0.440 17.31 0.04 ---        ---        ---        ---        ---        11.57 0.03 10.85 0.03 10.56 0.06  11.58 0.02 11.55 0.02 
SDSS J100629.12+222644.0     0.05800 MASTER OT J100629.13+222643.8 IIn               0.23 0.090 22.50 0.48 22.58 0.27 22.59 0.13 22.57 0.17 22.88 0.38 23.24 0.74 >16.5      >15.7      >15.6     ---        ---        
UGC 05356                    0.02554 ATLAS16dmf                    Ia               18.66 0.044 ---        ---        ---        ---        ---        ---        12.60 0.03 11.96 0.04 11.64 0.07  12.68 0.03 12.56 0.03 
2MASX J06045961-3324449      0.03162 ATLAS16dou                    Ia                8.46 0.123 ---        ---        ---        ---        ---        ---        12.26 0.03 11.54 0.04 11.19 0.06  11.39 0.02 11.33 0.02 
NGC 493                      0.00780 SNhunt327                     II               47.82 0.089 14.79 0.01 14.35 0.01 12.84 0.00 12.40 0.00 12.09 0.00 11.90 0.00 11.18 0.03 10.35 0.05 10.27 0.06  12.27 0.03 12.21 0.03 
2MASX J03333430-6233033      0.02400 MASTER OT J033333.26-623314.7 Ia               13.48 0.143 20.33 0.22 ---        ---        ---        ---        ---        12.89 0.04 12.07 0.04 11.68 0.06  11.93 0.02 11.84 0.02 
SDSS J110534.12+194118.9     0.02700 MASTER OT J110533.80+194118.7 Ia               26.58 0.071 17.30 0.01 22.27 0.24 21.47 0.06 21.43 0.08 21.43 0.13 21.08 0.28 >16.5      >15.7      >15.6     ---        ---        
UGC 03524                    0.01309 ATLAS16dtf                    Ia               29.82 1.200 ---        ---        ---        ---        ---        ---        11.18 0.03 10.33 0.03 10.01 0.04  10.47 0.02 10.42 0.02 
NGC 7316                     0.01852 2016hvu                       IIP              13.32 0.131 15.27 0.01 14.70 0.01 13.68 0.00 13.15 0.00 12.87 0.00 12.63 0.00 11.66 0.03 11.02 0.03 10.66 0.06  11.31 0.02 11.18 0.02 
NGC 1532                     0.00347 ATLAS16dvr                    Ic               45.06 0.042 ---        ---        ---        ---        ---        ---        7.85 0.02  7.15 0.02  6.86 0.02   8.80 0.02  8.74 0.02  
ESO 374-G025                 0.02367 Gaia16byh                     Ia                8.64 0.283 17.15 0.04 ---        ---        ---        ---        ---        12.43 0.04 11.68 0.04 11.40 0.07  11.63 0.02 11.36 0.02 
UGC 09165                    0.01754 Gaia16caa                     Ia                2.16 0.048 17.87 0.00 16.39 0.01 14.76 0.00 13.84 0.00 13.32 0.00 12.90 0.00 11.64 0.02 10.79 0.02 10.34 0.02  10.61 0.02 10.34 0.02 
NGC 5032                     0.02138 Gaia16cay                     Ia               16.74 0.048 ---        15.23 0.01 13.32 0.00 12.46 0.00 12.03 0.00 11.71 0.00 10.91 0.02 10.21 0.04 9.90 0.04   11.12 0.02 11.19 0.02 
2MASX J13390624-2017235      0.03174 MASTER OT J133905.0-201718.3  Ia               18.23 0.249 18.49 0.07 ---        ---        ---        ---        ---        13.34 0.06 12.56 0.08 12.21 0.09  12.23 0.02 11.74 0.02 
UGC 07367                    0.01370 Gaia16cbd                     Ia                9.84 0.045 18.50 0.05 15.06 0.00 13.22 0.00 12.42 0.00 11.99 0.00 11.73 0.00 10.62 0.01 9.92 0.01  9.66 0.02   10.23 0.02 10.28 0.02 
CGCG 068-006                 0.02708 ATLAS16dzg                    Ia                6.78 0.087 17.32 0.03 16.33 0.01 15.19 0.00 14.63 0.00 14.35 0.00 14.09 0.00 12.98 0.04 12.28 0.04 11.92 0.07  11.83 0.02 11.71 0.02 
UGC 11924                    0.01269 KAIT-16bx                     IIb              17.64 0.213 ---        15.53 0.01 14.25 0.00 13.69 0.00 13.41 0.00 13.28 0.01 12.74 0.05 12.23 0.09 12.08 0.12  13.11 0.03 13.04 0.03 
Uncatalogued                 0.02860 ATLAS16dzt                    II                4.98 0.185 ---        ---        ---        ---        ---        ---        >16.5      >15.7      14.15 0.07* 14.79 0.03 14.61 0.06 
SDSS J084324.74+373246.0     0.04100 ATLAS16dzp                    Ia                1.20 0.102 21.36 0.23 20.86 0.09 19.83 0.02 19.46 0.02 19.23 0.02 19.06 0.06 >16.5      >15.7      16.11 0.11* 16.75 0.09 16.36      
GALEXASC J184412.80+240905.1 0.01600 2016ajo                       Ib               24.96 0.333 14.85 0.01 ---        ---        ---        ---        ---        9.83 0.02  9.66 0.03  9.61 0.02   9.55 0.02  9.57 0.02  
MCG -01-39-005               0.00670 2016jag                       Ib               14.64 0.307 15.70 0.01 ---        ---        ---        ---        ---        11.30 0.03 10.64 0.04 10.41 0.07  11.91 0.03 11.86 0.03 
NGC 4793                     0.00829 2016jfu                       IIP             108.24 0.032 14.46 0.01 ---        ---        ---        ---        ---        9.95 0.01  9.30 0.02  8.97 0.02   10.03 0.03 9.74 0.02  
UGC 05198                    0.01750 2016jft                       IIP              18.00 0.044 17.25 0.04 15.92 0.01 14.28 0.00 13.53 0.00 13.13 0.00 12.85 0.00 13.38 0.02 12.64 0.02 12.32 0.03  11.46 0.02 11.41 0.02 
